Preference Learning in School Choice Problems

In school choice, students make decisions based on their expectations of particular schools' suitability, and the decision to gather information about schools is influenced by the acceptance odds determined by the mechanism in place. We study a school choice model where students can obtain information about their preferences by incurring a cost. We demonstrate greater homogeneity in rank-order reports and reduced information acquisition under the Deferred-Acceptance (DA) mechanism, resulting in an increased reliance on random tie-breaking and ultimately inefficient outcomes. Thus, it is critical for the DA mechanism to have easy access to school information in order to maintain its efficiency.

==> images/school_choice.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    168285,       3702]
NotebookOptionsPosition[    161807,       3603]
NotebookOutlinePosition[    162143,       3618]
CellTagsIndexPosition[    162100,       3615]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "the", " ", "paper", " ", 
    "\"\<Preference Learning in School Choice Problems\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"In", " ", "Part", " ", "1"}], ",", " ", 
    RowBox[{"we", " ", "draw", " ", "figures", " ", "under", " ", "some", " ", 
     RowBox[{"parameters", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"In", " ", "Part", " ", "2"}], ",", " ", 
    RowBox[{
    "we", " ", "compute", " ", "allocation", " ", "efficiencies", " ", 
     "under", " ", "various", " ", "parameter", " ", "values"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lambda", "=", 
     RowBox[{"1", "/", "3"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Assume", " ", "an", " ", "equal", " ", "size", " ", "among", " ", 
      "schools", " ", "S"}], ",", " ", 
     RowBox[{"A", " ", "and", " ", "B"}]}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.78457449157414*^9, 3.7845749662130404`*^9}, {
  3.784575005180876*^9, 3.7845750736290092`*^9}, {3.785767224354624*^9, 
  3.785767278490869*^9}, {3.785780697197679*^9, 3.785780697410017*^9}, {
  3.785783280534006*^9, 3.7857833015296383`*^9}, {3.800200217712878*^9, 
  3.8002002629352922`*^9}, {3.800200328548543*^9, 3.800200330359827*^9}, {
  3.800200375952183*^9, 3.80020047592205*^9}, {3.800201054323276*^9, 
  3.800201103741395*^9}, {3.800201182697397*^9, 3.800201268575321*^9}, {
  3.8002013184356337`*^9, 3.800201358977106*^9}, {3.800201435848566*^9, 
  3.800201679206017*^9}, {3.800201729833063*^9, 3.800201734933592*^9}, {
  3.800201801588806*^9, 3.800201826351511*^9}, {3.8002053471787663`*^9, 
  3.8002053509948997`*^9}, {3.841138922360386*^9, 3.8411389598546267`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e0492662-4a87-4b9d-b356-ecdeff8cb17f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Part", " ", "1"}], ":", " ", 
    RowBox[{"Complete", " ", "Information", " ", "Benchmark"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Draw", " ", "two", " ", "graphs", " ", "of", " ", "simple", " ", 
     "information", " ", "acquisition"}], ",", " ", 
    RowBox[{"without", " ", "matching"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "=", "0.6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DA", "[", 
      RowBox[{"t_", " ", "/;", " ", 
       RowBox[{"t", " ", "\[LessEqual]", " ", 
        RowBox[{"1", "-", "v"}]}]}], "]"}], ":=", "0"}], ";", 
    RowBox[{
     RowBox[{"DA", "[", 
      RowBox[{"t_", " ", "/;", " ", 
       RowBox[{"t", ">", 
        RowBox[{"1", "-", "v"}]}]}], "]"}], ":=", 
     RowBox[{"lambda", "/", "v"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Thr", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "v"}], ")"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "v"}], ")"}], "^", "2"}], "+", "4"}]]}], "2"]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bos", "[", 
      RowBox[{"t_", " ", "/;", " ", 
       RowBox[{"t", " ", "\[LessEqual]", " ", "Thr"}]}], "]"}], ":=", "0"}], 
    ";", " ", 
    RowBox[{
     RowBox[{"Bos", "[", 
      RowBox[{"t_", " ", "/;", " ", 
       RowBox[{"t", " ", ">", " ", "Thr"}]}], "]"}], ":=", 
     RowBox[{"lambda", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Thr"}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DA", "[", "t", "]"}], ",", 
       RowBox[{"Bos", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQHR1fdLjB6I2j1cVj/0D0npNLmRuB9A0FEx4QLRLJ
rX7c5I2j8dbzuiA6OVht91kgfUdOF0xPERP8dw5In/m0geE8kH523qzZL+CN
46u3dztA9KpewYkgekuzN5j2qPg3DUTnN9YuBtHuEadeg+imnd8/gmiRwGu/
QTRH5iQ2fyC97cNZHhBd4nJfEEyrV0uD6I3Tn1mC+SusHED0n/t3wXTDdSNP
EM308LoXiH7Qy8kSCKTvd/KDaY4rxkop84Dm/tuuCaKrgorjwHymjAQQzXxB
3vc1kJ712wZMz7m1yppn/hvHFNXNYBoAAhqWLA==
  "],
 CellLabel->"In[7]:=",ExpressionUUID->"b6803f4b-f424-4521-a2dc-0b08aca1fda8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFznswEwAcB/BZOjrdWC83DBN6TJfToqhGXITqPFbceZRQ6cVu10qJaaS0
FK5chqldHWLJplvSQ5PODSvKI4a1JGN015QeVHf1+33vvve9z39fWtzx0AQi
gUCI/tO/G5gw+urpJ9YWwr8Y+1olD1IYzP9eV1YkrKP4gYPauu+XUMLBe+K/
NuZT4sEDa8/7CigcsGjpruyLFD6YZ1q34gKlEBwRWS6Z+iwGm83xovxtJWCn
EP3o81wpmNu+kVn0RQ62lJLVRkZPwPUaX2XHpiZwU1KJdeS4Amxw3mxefbQF
TJypsrB2agW7z+2tD6tRgpV8RvuL1R1guyu6mQq9Cqz7Oqh+4/oaLB5raCVd
7gSTqHcmtdou8KVDskSR41vwtHeV9mB6N/iRWFfM5aMzTV3Csi+gSaq7z24V
oJ1ja0rVd9C702ojwlVomfyBkknrAadSv53b6Yz25m3wiqajlQHyitT1aG33
w2zZdvSS6UZvOhvNcVNIlz1HJzLsRVdfoiPcz+QubEd7eTLiiL1o4laxuV6P
zgvhJzVb9YIzwoZY3vZoNmuTT4MTenfkF8taV7TNvvhm4TY0af/Te5bBaEKC
jTA/BP3+YBc7Jwpdmexnz2GjhWyR2SQXLeD8nD6Uhj57IkKjzUQnn5S2xeag
41It5H0CdPiZI2JWAXrb2Zd5qiK0R4bj6aDSXibbpiXFpmWYOXu+cKWHFK3I
M37r0IoOLdO6fjegB2sUua9ofeCJS8qCX23oH0ldxatS34HpPiaziQ39YP+b
tAO1lmowlxrrMBw1CHYZZ5l17xgCLzafMlV8Rxs/KZYsFw6DDzMaehcEacBV
2+NEj6fRBp2Vxci192BZmP+8Qj8tOD0gq0w6gqYNBPbcyvoA9vTgF1LcRsBR
th0zRp1oQ6tAk8z7CC4yjuGEOo7if7XsJlGBnp/GC9+Y8glMqIiRaBaNgdk3
JIJFTehGeo4p+ZgOTA5ku2SSxsH9a1Sdpx6h75UyHbUxE+BoiTuZOovOyCrn
9VfqwdWj1GJS8CTYgb8kwOQ2+rqdmWFuDv0bnJP94g==
       "]]},
     Annotation[#, "Charting`Private`Tag$3302#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0H1QywEYB/CVKOZW60X3QzKlqByXnbyklepSKb3Y0V3GdURehuzO5S6Z
ayrJS1eZWu+Tq10tFCW93MycmZKhpbYxM0vTi1OTl8Idz/PcPffc56/v9x5a
0rG4/ZYkEon1Z//eiP3G3q4hZgDp31gFLzyuJeiM/15bzhfcIULAkc/6bpcS
O8A795nb84l9YPXqrOA8ggOucNp+/gKRCeba3PHMIQrAuxIqxWPjQjB5hpsY
tkQMXh47YnyY2wQ+1b2Bwf/aCnZuomosLDrBd3XBih5/CVhyqHRRgkkKnvDY
bFt/9DHYckpkt2i5HLxuZu/d+AYFWJFJ75Z59YBdrwxP1Y48Bw+btZpXa16A
hZ/a5JRLSjDF5eaoXv8SfDGlObnC/TV4MlCkP5jRB+b4SpsWPFSBtQ3S3F7a
G/CPQy9LVp4eAHsHWU8ntw2CG+tEnqouNN0xJjZchvb/yBd696Kj87wixwzo
1P4ofpq9Gtx6osD3Ygo6YGB94i82WhKi5rE5aLmzR39MBnqw/V6GUyGaNG9A
UdaFDquiHbjlrMG+fIqHbDF66aUf+jc09Pe0V0lWPuj62BzWzkC0g8U489dB
NMmsdrRno00mudLjJFqmEsbGpKPTGndFVV9FJ9eEzm8pQscJfJ8qStA+2fPD
J2+giTNT1mQReg7HIHNtRH9JUfLozWjtnq6Q8PtoBbN+FqsT3RJZLEmVahjM
ugvZ13P0jBtBWdysJ+h8P06goBt9xC2645EKHWq7wn9Uh/5mGPDbYkaLOi6v
LSRrwVS22WsTHX3KZc+yd4lo42meIOwn2sfEJPdFvQU72I7ZSL+jrTpLxG6C
d+DD9Lb+uZE6zA9PquiYRE8ML7QzFL0HN8eHzSoI0YMztvLKmwxomjpCVc37
AN7ol1lA+BrAiUt6piyU6Al5nu449yOYb8XixLkbsb+mucpSip6dzt2x4cQQ
mFTLEuvsP4FTi8V59hJ0u3e2DZU9jP+MSPU5RzGBB1c9V6Y9QDeWMdz1rM/g
3eJ1VJdp9FleJXewbgRcb3QpoWwbBS/LdNxqXYO+5kqemJlB/wYFIBmb
       "]]},
     Annotation[#, "Charting`Private`Tag$3302#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.6417968432263687}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002016660766697`*^9, 3.8002016799298162`*^9}, 
   3.8002017536036453`*^9, 3.800201834756081*^9, 3.800201922947777*^9, 
   3.8285430293166313`*^9, 3.841138824425984*^9, 3.841415786772649*^9, 
   3.8414180945118628`*^9, 3.841481695246525*^9, 3.84148266541177*^9, {
   3.8414832323857603`*^9, 3.841483237677174*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"b62e4141-ed49-42c1-9716-948827ee49fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"PART", " ", "2"}], ":", " ", 
    RowBox[{
    "Fix", " ", "parameters", " ", "and", " ", "draw", " ", "figures"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mu", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"underv", "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"overv", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mu", "/", "lambda"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mu", "/", "lambda"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"lambda", "/", "mu"}], "]"}], "-", "1"}], ")"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "An", " ", "interior", " ", "equilibrium", " ", "of", " ", "DA", " ", 
     "and", " ", "Boston", " ", "exist", " ", "if", " ", "v", " ", "is", " ", 
     "between", " ", "\"\<underv\>\"", " ", "and", " ", 
     RowBox[{"\"\<overv\>\"", ".", " ", "Note"}], " ", "that", " ", 
     "\"\<underv\>\"", " ", "is", " ", "always", " ", 
     RowBox[{"1", "/", "2"}], " ", "when", " ", 
     "\"\<lambda_s = lambda_a\>\""}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"v", " ", "=", "0.6"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", "underv"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", "overv"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Figures", " ", "of", " ", "the", " ", "left"}], "-", 
     RowBox[{"hand", " ", "and", " ", "the", " ", "right"}], "-", 
     RowBox[{
     "hand", " ", "sides", " ", "of", " ", "the", " ", "equilibrium", " ", 
      "restrictions", " ", 
      RowBox[{"(", 
       RowBox[{"Eqn", " ", "4", " ", "and", " ", "5"}], ")"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"beta", "[", "r_", "]"}], ":=", " ", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox["lambda", 
        RowBox[{"1", "-", "r"}]], ",", " ", 
       FractionBox[
        RowBox[{"1", "-", "lambda"}], "r"]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lineStyle", "=", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Dashed"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"line0", "=", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", " ", "100"}], "}"}]}], "}"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"lambda", "/", "mu"}], "]"}], ",", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "r"}]}], "]"}]}], "+", 
          "1"}]]}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"1", "/", "3"}], ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line0"}], "}"}]}],
      ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "3"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "80"}], "}"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"lambda", "/", "mu"}], "]"}], ",", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "r"}]}], "]"}]}], "+", 
          "1"}]]}], ",", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"beta", "[", "r", "]"}], "/", "mu"}], "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "v"}], ")"}], "/", "r"}]}], "]"}]}], "+", 
          "1"}]]}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"1", "/", "3"}], ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line0"}], "}"}]}],
      ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "3"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "80"}], "}"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU0og2EAB/DXGsIBabWL8hVzkDFNidqzFKZMSjk5vEu5YBfDSpnNLi5a
ElqbNR+pRS4+CrWXjC3vUC7MQeRrT2Iy5MDzfw+/foX8QEePjOM4JYOFuZtM
WzUlgwZeizO0G3W43rYpreZOCI6ZzqQDtxadh30plhJc4J7iveytSYsJW471
u6c1lAjXq4e4P9bwJ7LX5uWyKPtCGF/Ajq5iH3bm65exojkUwPeyxx38VGHe
w2W6jwMcH1OHsWvaJeKHhD2K7ZqjyEstJcns8yh+3l7Zj7OdecEQvlp3vuH8
ltg7HvJNJLHCHP7GGr2bo2w+3SHHVOufaWunJLVEkM4dLWoysmcNKum0O1Un
tiaqpMOK8q+4h5Lhn+Qv7l70p1B2b6QvBydaRxoxVQalXz+N1iwvJZVLovQ/
fMrMXQ==
  "],
 CellLabel->"In[12]:=",ExpressionUUID->"b1e2c12f-f98e-4e77-887c-387468e32904"],

Cell[BoxData["0.6`"], "Output",
 CellChangeTimes->{
  3.784637212414157*^9, 3.784637297966717*^9, 3.78463738897676*^9, 
   3.784640286480274*^9, 3.784653510433897*^9, 3.784657486046542*^9, 
   3.784910631696418*^9, 3.784912927819669*^9, 3.785512848558448*^9, 
   3.785514275693059*^9, 3.785516127777829*^9, 3.785766758823444*^9, 
   3.785767280296796*^9, {3.785780700089589*^9, 3.785780746653255*^9}, 
   3.785780786149109*^9, 3.7857817809330187`*^9, {3.7857832828408403`*^9, 
   3.7857833136422367`*^9}, 3.7857845857934237`*^9, {3.7857846277508717`*^9, 
   3.7857846800469847`*^9}, 3.785784783973331*^9, {3.785784950688058*^9, 
   3.785784956552393*^9}, 3.785802725825975*^9, {3.787413103371608*^9, 
   3.78741312075171*^9}, 3.787414726559841*^9, 3.78741510313314*^9, 
   3.787415440766824*^9, 3.787415496197077*^9, {3.7874155592728024`*^9, 
   3.7874155888540907`*^9}, 3.799496159032729*^9, 3.799665846219541*^9, 
   3.800186783866555*^9, 3.800201926706197*^9, 3.82854302944646*^9, 
   3.841138825446797*^9, 3.8414157879366903`*^9, {3.841417149326796*^9, 
   3.841417184730431*^9}, {3.841417237102193*^9, 3.841417347855833*^9}, 
   3.841417767529787*^9, 3.8414180946982107`*^9, {3.8414816888143177`*^9, 
   3.8414816967390738`*^9}, 3.84148266612916*^9, 3.841483239065371*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"87dddaaa-4cea-4a6e-88b9-9b5ec6c7c568"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbab9MTk09Kr9ql3rJ0pw2DicWKpo0XEAwY9SCOLZ
rX0Nzj8u8yNZU+Q6nO94lWuuwVsE33CH+p+vB2/A+VmLOrmOrLgJ52/wiPil
1XALzrf7lj1zVuZtON/pXGfcCb87cH5wkghrv8pdOH/t38dRcTz34HyRUIVJ
x54g+B+vpb1/s+M+nM9t8PNvr/8DOH9J0NcvH3ch+I9+THaO0n8I50dvMV+6
cCGCf+vsxHJTnkdw/t+svoVn6xF89TRHm02vEfyvT6bpzU54DOf/q/honHwZ
wefLZlpVbvcEzj/0YGv5hE0Ifu0W+W1f5Z7C+cVz+9itOhF8Xq4FG5r+IPhr
r6SfEs94Bud/UrpkvfEOgl/U5nhA0/85nP/DPX3ru50IvnKvPtMO3RdwfojB
uv1nZyL4B14YTjjE/BLOv6ASsWN3GYL/fJ9JIOMjBH/Rnc2O3mGv4PyUiJeL
Hh5C8BNfKouH676G85n+MTy+sADBX1UwRX46zxs4/1vaqc2JjQh+bRFrNPcX
BJ/7zrcixvi3cL7tya5Hvy8h+KUiVw852b+D81+UqGzLWIngM0SKMU6WeQ/n
y83et4ezA8EXi9hxi+UIgs8vuunH//8IPgAb3oQa
       "]]},
     Annotation[#, "Charting`Private`Tag$3662#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8lOsXAHBb2VsQhQqhRYUW1Duch0Iou/YkKqWSrSilRIsUdUnZspRy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       "]]},
     Annotation[#, "Charting`Private`Tag$3662#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3333333333333333, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      RGBColor[1, 0, 0], 
      Dashing[{Small, Small}]}], 
    LineBox[
     NCache[{{
        Rational[1, 2], 0}, {
        Rational[1, 2], 100}}, {{0.5, 0}, {0.5, 100}}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 3], 1}, {0, 80}}, {{0.3333333333333333, 1}, {0, 80}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.784637212414157*^9, 3.784637297966717*^9, 3.78463738897676*^9, 
   3.784640286480274*^9, 3.784653510433897*^9, 3.784657486046542*^9, 
   3.784910631696418*^9, 3.784912927819669*^9, 3.785512848558448*^9, 
   3.785514275693059*^9, 3.785516127777829*^9, 3.785766758823444*^9, 
   3.785767280296796*^9, {3.785780700089589*^9, 3.785780746653255*^9}, 
   3.785780786149109*^9, 3.7857817809330187`*^9, {3.7857832828408403`*^9, 
   3.7857833136422367`*^9}, 3.7857845857934237`*^9, {3.7857846277508717`*^9, 
   3.7857846800469847`*^9}, 3.785784783973331*^9, {3.785784950688058*^9, 
   3.785784956552393*^9}, 3.785802725825975*^9, {3.787413103371608*^9, 
   3.78741312075171*^9}, 3.787414726559841*^9, 3.78741510313314*^9, 
   3.787415440766824*^9, 3.787415496197077*^9, {3.7874155592728024`*^9, 
   3.7874155888540907`*^9}, 3.799496159032729*^9, 3.799665846219541*^9, 
   3.800186783866555*^9, 3.800201926706197*^9, 3.82854302944646*^9, 
   3.841138825446797*^9, 3.8414157879366903`*^9, {3.841417149326796*^9, 
   3.841417184730431*^9}, {3.841417237102193*^9, 3.841417347855833*^9}, 
   3.841417767529787*^9, 3.8414180946982107`*^9, {3.8414816888143177`*^9, 
   3.8414816967390738`*^9}, 3.84148266612916*^9, 3.8414832391879883`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"ee7ce188-6a78-4945-9328-d9158fd3bab0"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBWIQbab9MTk09Kr9ql3rJ0pw2DicWKpo0XEAwY9SCOLZ
rX0Nzj8u8yNZU+Q6nO94lWuuwVsE33CH+p+vB2/A+VmLOrmOrLgJ52/wiPil
1XALzrf7lj1zVuZtON/pXGfcCb87cH5wkghrv8pdOH/t38dRcTz34HyRUIVJ
x54g+B+vpb1/s+M+nM9t8PNvr/8DOH9J0NcvH3ch+I9+THaO0n8I50dvMV+6
cCGCf+vsxHJTnkdw/t+svoVn6xF89TRHm02vEfyvT6bpzU54DOf/q/honHwZ
wefLZlpVbvcEzj/0YGv5hE0Ifu0W+W1f5Z7C+aFg8NR+JZRfPLeP3aoTIc/L
tWBD0x8Ef+2V9FPiGc/g/E9Kl6w33kHwi9ocD2j6P4fzf7inb323E8FX7tVn
2qH7As4PMVi3/+xMBP/AC8MJh5hfwvkXVCJ27C5D8J/vMwlkfITgL7qz2dE7
7BWcnxLxctHDQwh+4ktl8XDd13A+0z+GxxcWIPirCqbIT+d5A+d/Szu1ObER
wa8tYo3m/oLgc9/5VsQY/xbOtz3Z9ej3JQS/VOTqISf7d3D+ixKVbRkrEXyG
SDHGyTLv4Xy52fv2cHYg+GIRO26xHEHw+UU3/fj/H8EHAPdrinw=
        "]]},
      Annotation[#, "Charting`Private`Tag$3713#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwd13k8VdsXAHBTmRsQhQqhokID6l7WphDKrDmJSqlkKkpENEhRj5QpQykP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        "]]},
      Annotation[#, "Charting`Private`Tag$3713#2"]& ], 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwdlXk4lQkbxg+yZZedwljLvobK84SQkqyVMDKRfNbUkC0lLUi0EJVSmhim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        "]], LineBox[CompressedData["
1:eJwVVXk41Iv3NoyJsS/ZY0LKki3NRThHpSK3JH0tISJKJVeKLF1KZakoSShR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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$3713#3"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3333333333333333, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      RGBColor[1, 0, 0], 
      Dashing[{Small, Small}]}], 
    LineBox[
     NCache[{{
        Rational[1, 2], 0}, {
        Rational[1, 2], 100}}, {{0.5, 0}, {0.5, 100}}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 3], 1}, {0, 80}}, {{0.3333333333333333, 1}, {0, 80}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.784637212414157*^9, 3.784637297966717*^9, 3.78463738897676*^9, 
   3.784640286480274*^9, 3.784653510433897*^9, 3.784657486046542*^9, 
   3.784910631696418*^9, 3.784912927819669*^9, 3.785512848558448*^9, 
   3.785514275693059*^9, 3.785516127777829*^9, 3.785766758823444*^9, 
   3.785767280296796*^9, {3.785780700089589*^9, 3.785780746653255*^9}, 
   3.785780786149109*^9, 3.7857817809330187`*^9, {3.7857832828408403`*^9, 
   3.7857833136422367`*^9}, 3.7857845857934237`*^9, {3.7857846277508717`*^9, 
   3.7857846800469847`*^9}, 3.785784783973331*^9, {3.785784950688058*^9, 
   3.785784956552393*^9}, 3.785802725825975*^9, {3.787413103371608*^9, 
   3.78741312075171*^9}, 3.787414726559841*^9, 3.78741510313314*^9, 
   3.787415440766824*^9, 3.787415496197077*^9, {3.7874155592728024`*^9, 
   3.7874155888540907`*^9}, 3.799496159032729*^9, 3.799665846219541*^9, 
   3.800186783866555*^9, 3.800201926706197*^9, 3.82854302944646*^9, 
   3.841138825446797*^9, 3.8414157879366903`*^9, {3.841417149326796*^9, 
   3.841417184730431*^9}, {3.841417237102193*^9, 3.841417347855833*^9}, 
   3.841417767529787*^9, 3.8414180946982107`*^9, {3.8414816888143177`*^9, 
   3.8414816967390738`*^9}, 3.84148266612916*^9, 3.841483239360209*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"9050caf7-504e-49fe-8946-d22077d43699"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Find", " ", "the", " ", "equilibrium", " ", "fractions", " ", "under", 
    " ", "DA", " ", "and", " ", "Boston", " ", 
    RowBox[{"(", 
     RowBox[{"Propositions", " ", "1", " ", "and", " ", "2"}], ")"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rda", "=", 
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"lambda", "/", "mu"}], "]"}], "-", "1", "-", 
         FractionBox[
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "v"}], ")"}], "/", "r"}]}], "]"}]}], "+", 
           "1"}]]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rboston", "=", 
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"lambda", "/", "mu"}], "]"}], "-", "1", "-", 
         FractionBox[
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"beta", "[", "r", "]"}], "/", "mu"}], "]"}], "*", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"lambda", "/", "mu"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "v"}], ")"}], "/", "r"}]}], "]"}]}], "+", 
           "1"}]]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"rda", ",", " ", "rboston"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.784575229654627*^9, 3.7845752302141037`*^9}, {
  3.784575470597931*^9, 3.784575638244339*^9}, {3.784575704290676*^9, 
  3.784575758779017*^9}, {3.785784604514151*^9, 3.7857846103837967`*^9}, {
  3.785784828348462*^9, 3.785784847776594*^9}, {3.78580268449404*^9, 
  3.7858027996286907`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b618d1bd-0a92-4910-8417-641af3f460f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8229707467539112`", ",", "0.5215534422032057`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7845756938121147`*^9, 3.78463420250819*^9, 3.784634732158061*^9, 
   3.784634783401217*^9, 3.784634894324538*^9, 3.7846351205482073`*^9, 
   3.78463563454355*^9, 3.784637306472085*^9, 3.7846373927414827`*^9, 
   3.7846402894363413`*^9, 3.7846535117639017`*^9, 3.78465748674046*^9, 
   3.784910632332152*^9, 3.784912928668831*^9, 3.785512849081374*^9, 
   3.785514276273665*^9, 3.785516128169766*^9, 3.7857667595623617`*^9, 
   3.785767281159234*^9, {3.785780701233379*^9, 3.785780748283732*^9}, 
   3.785780788258127*^9, 3.785781781677846*^9, 3.785783284301464*^9, 
   3.785783318205352*^9, {3.785784591154668*^9, 3.785784611081195*^9}, 
   3.785784644921521*^9, 3.785784682979142*^9, {3.785802718795506*^9, 
   3.785802760399205*^9}, 3.785802800867816*^9, 3.7874131290976954`*^9, 
   3.799665848228998*^9, 3.800186784870502*^9, {3.800201913499352*^9, 
   3.800201933119467*^9}, 3.828543029636552*^9, 3.841138826522533*^9, 
   3.841415791266708*^9, {3.8414171562658567`*^9, 3.8414171859201107`*^9}, {
   3.8414172492502527`*^9, 3.8414172742300367`*^9}, {3.8414173298378477`*^9, 
   3.8414173490853252`*^9}, 3.841417769827387*^9, 3.841418095769971*^9, 
   3.841481698132388*^9, 3.841482666941676*^9, 3.8414832423093033`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"7e11425b-ff90-4bc3-8b21-0891f8107788"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Find", " ", "equilibrium", " ", "rank"}], "-", 
    RowBox[{
    "oder", " ", "list", " ", "submissions", " ", "under", " ", "DA", " ", 
     "and", " ", "Boston"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mda", "[", "t_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "rda"}], "rda"], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"lambda", 
           RowBox[{"(", 
            RowBox[{"1", "-", "v", "-", "t"}], ")"}]}], 
          RowBox[{"rda", "*", "mu"}]], "]"}]}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mboston", "[", "t_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "rboston"}], "rboston"], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"beta", "[", "rboston", "]"}], "mu"], "]"}], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", " ", "lambda"}], " ", "*", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "t"}], ")"}]}], 
          RowBox[{"rboston", "*", "mu"}]], "]"}]}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Draw", " ", "graphs", " ", "of", " ", "the", " ", "equilibrium", " ", 
     "submissions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tb", "=", 
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"lambda", 
           RowBox[{"(", 
            RowBox[{"v", "+", "t"}], ")"}]}], "rboston"], "-", 
         RowBox[{"beta", "[", "rboston", "]"}]}], ",", 
        RowBox[{"{", " ", 
         RowBox[{"t", ",", " ", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"lineStyle", "=", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}], ";"}], "\n", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"mda", "[", "t", "]"}], ",", 
       RowBox[{"mboston", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Directive", "[", "lineStyle", "]"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.78457347200513*^9, 3.784573472007635*^9}, {
   3.784573505093919*^9, 3.784573560769988*^9}, {3.784573697565023*^9, 
   3.78457371653922*^9}, {3.78457374834934*^9, 3.784573749826542*^9}, {
   3.784574486799465*^9, 3.784574487388283*^9}, {3.784575717038887*^9, 
   3.784575717865431*^9}, {3.784575764185408*^9, 3.7845757690313873`*^9}, {
   3.784634215259897*^9, 3.784634307355159*^9}, {3.784634523595611*^9, 
   3.784634575696162*^9}, {3.7846346081027412`*^9, 3.784634740843759*^9}, {
   3.7846347948052387`*^9, 3.784634868029854*^9}, {3.784635085897056*^9, 
   3.784635093078808*^9}, {3.784635276944913*^9, 3.784635296342345*^9}, {
   3.79949619702002*^9, 3.7994962326069202`*^9}, {3.799496268730173*^9, 
   3.799496280543335*^9}, {3.799496316082773*^9, 3.7994963944888906`*^9}, {
   3.79966587146739*^9, 3.799665875619635*^9}, {3.799666014841283*^9, 
   3.799666029631431*^9}, 3.7996660752910643`*^9, {3.799669367316536*^9, 
   3.799669393730343*^9}, {3.841481983845325*^9, 3.841481987082304*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3d86acf8-df33-44c7-a908-129e9d75f1fa"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s0lHkYB3BCpq2EEhOjpkIXto5EpfWt2LJurUtru7gk1MqSsrWorem4
5VK245SNFE1TmTIs2pYhqzl1muR+q/RizIwxZuZXG9nJyr77x3O+5/M85znP
edgR8QFRs3R0dHzp+j+9ohTtjaN73GpXHBzSK6Og777k2ADTCWdmR222EFDY
cKOgqIrpgeSGmFL7agreL3t/v84MQvr4T7w9DRSCIyfrLzMjsYUfEX+3g8Lb
dRnuucxEdJzwePHtFIWbZrvTs5ip0CuaP1jmMwAOo8ruAjMfFnOKWCfJAL7f
WyJ4956LY17ZGXZ3BzF3hnNgl7UA8UX1h7/zGYKNv0bxJLsaG+5rXTxUQzjV
shkF43+iWW3KNSyQwLzahNLVfYwpdYH7RudhPJS4N7dubQI33a/xKTWMppjr
lntVInxYnFQ6eE6KCduvFjz48RkKppr0uItkmKXlG1vaiHFetr2lpkIG55nw
h4Hlzfgj7Ei8g5sczalOLU/XtGLehaz2EpEcS/PGtPc0bRBrgyWZ/iMYmxyg
utd3oCe30Ny2bQRcZZ3Y6GInomqzTd8FKmDEukOk0i5w1ni3CVoVyPmhJvrm
yh7kbVMd0nMbxcdtfOmRs71Yxhk1sKoYRaKjqHrxkz54OdY+iTJTYqBclN3O
fg2pY6BB5hklpmK6Clcnv4HMSq5rTymxdrvh5+i6fsimn+fEbRjDrlL24Upz
CvzyDx1lWWM4xQpbPnRgANaGxCysdwz2qj1ze30HIXGIFHpYq7BwwTuG6NMg
uizmlGRFq6D/uFCwomgI1hNRvJe3VTjqVPdqjrcEg26e3bpyFfjfRNxs+CjB
JsNUx+5lakyMLTGWXxmGsHLjCnaQGjWBu/TyPaQQ1zXaGmeqcdYz7Ua1XIr3
nwqTtteowX7r1XcrTQaee2fcbUqNLS6p+UxHOe5ssl2WwtDggHWrVrdTDm1Z
SonYXoMJca7kGGcEARbELtRfgwL90MSAlQq49KS0GCdosJCqKZ0lUuDqxa8V
U7kaGJzhBG1OGEVyfPQ8c74GOvdCBRJTJR6xuHIPkQbHrwlyTZuUYDQ6pV94
q0H92kyGSdwYUjgXzyaMa2Diddz+vJEK696ojV0ZBP0ObZ1JQhU6GJcPmlkR
VBRjpTRUjd7dGY0uDgQhAmcT1mc1Iid/TXmxleBcWgmnv0yDaV+D3lgfggcK
VqERnXrjO9gjewkyr6eFU34Ekm21Oux9BJEBaptyfwKbfxKa99G2EgorfIMJ
GuKFq1poZ13a/zQngsC4OGGiaj/BEeff3n+RRPBL/qQ0JYRgeeoiT0MePf9r
2HM6nODzptPze+8SnIxpEjodJHilHu7g8QnSnO6zYmnnBVeF7KwkMNGv5b2m
PbMm4ESakOCNZWzPQ/pOf/ulYr1Ogn9P5VUejSR4lD55qLObILFntraEdr5r
2OpbfXRfpnToo+19+8vqHRTBieRF4R5RBLU/v3zOGSXwa78qt4wmuOKw8ZK/
iiDD3PaaP+0ESVEQmxC08wJcM2iv8okdaBwnWC8u3vk3bX3dLm7eJEFOnLjC
7jDBYI1rTPgnev/0fUYIbWHMrXXrpwnqJ738LtO+unTuxMwM/fcQn/OM9n/P
X32u
       "]]},
     Annotation[#, "Charting`Private`Tag$4299#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3041AcAB3CkZVPeN88piqhUl8K89OLbpZVwLS8NhUQhWat2e0p6mR5i
JLVJ5S2Urtg5Ha6NI68pQy7vxR3nXMfd/X7ZOrerR3b74/t8n88f3z++1pE/
+B/V0dLSomvyf3sflfIbp/Z7PLnFd/5mGxO6nhYnhRRn8Esbbh7zYsLp7u38
KspOHG1VL/4tgAmfrkFOASUQbsyyXcpjTAQdUdX/SjmC4nRfa1UOE6MOqZ6Z
FAZcr8Hr7xkmir789ko6JRmMmHib/vKHSNKrWv0LJRtzUVsd2xzKEBxSzH43
cx+rJJ+dvNPOgv58UuhuKzaW24WaWj2rhJ0fIW3JqMZ5NyvK1X4OznS74/b7
PzFnW5haFFgD82pjgbb2UzwnuLQbiifgijw7X25thntV5upAwzo0xxUsDZG3
wnF1utQ0sQHKVdsMWd+3w3tJYuMBrSboqMuNltp1oKnBlEqzaIHLfAQ3oKIT
nY94Vzq2t6Ez2bn72dqXaLDqyCrIaMfy6zL1I6IHqS5t3uc9OiBTCQX9G19B
62DK2Tuznbg/XddhcK0Xm9RRQelGPTCwZJJicR9u1PulLajl4+qxmugi2wFE
SN1PRYX3YnZ7uTj20iAquHNyN49+MBxbq79qGcLeJZwqT5NBCCtaM/jWr1Ep
GWZhxTA+xvXl2Z97A5bCfVLm9AbraIs+RdeNILiW+u4pdRS7S6xjHpsLcPNx
2MWoYCHOWB6yGQ8VYtm0pfcoewzr5fv1B+ljMGl+XmvGGoep4Tu91g9j2BOi
7lrIE0H3aR57Zf44OFtGfwqumsBx57rhz31EkKxR9wQ9EaN8T2RRw6wI3ISc
4tLfJ6GUWRhJcibAd92wcnOqBDUBuxdk7xTDMWbsozrmLS55pdytlogRYdzl
nkCVwnrUe+heyiTWtQyIzCek2OyanE1xlOCyYaJ7Uu4UQq1eqrV7Jdh/IPRG
t9s0lB2ZopNJb7HVOCGKOTCN27rhDH9bKZIVkeMXw2QwFdSU6LRKoTo94Bk9
IMPCC0mB7qemQK4oC0ujy6H1KJwtMpkGjZYbZsGR43QuO9OkeRoZy47r080U
qF+Xpmd8QgZtps/O/DgFjL1Pr79sIEezCyO2j6PACLWnN4Enx+IKvfHRfxWo
LIStOFyBTJtY1nonAmFsF2PLTwoUTDgE7Ism8HNKcdJIGYE/4u3TOLcIsKSW
eQa+JMSZlMKCRgJpBSkRgr0kQujczj1NBI74K+wq/DT+iBKlxst4vEp6EAmv
bc07fFsIpGcdfHY1ksTmCvNwZRuBWJc7M18kkBjZcNHG9S8CNslmXosekHCl
deuc6yfwye38ksGHJLjFfoeWDhAYVky8elBOIiNgMoan8fWgqrBdj0nQjQQX
5gYJzK/1/zGFRyI+iNGU+JrACD+rcEEviXLq3ItYoebHFVVUbz+J715s+qA7
RiB7yyH7e0Mkqg/ODBVp7FO6oXqHgESeilUyOE6g9mzXi6QpEofrDx+niQnk
UL/O8pOTKFnrZPZG41Oi/EBrksQ++/Z4xiSBNb7xwsb3JOpS+dQHEgK62n33
r6tIzJrfzPF4S2CsZktcxAcSpbk17AGNeXH3HDbOkVh1OSThhJTAreX6yvl5
zX4T85+FUwT+A9yLfeY=
       "]]},
     Annotation[#, "Charting`Private`Tag$4299#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9814183743138185}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.784635128974201*^9, 3.78463563735401*^9, 3.7846373077364693`*^9, 
   3.784637395842597*^9, 3.784640291744403*^9, 3.784653512975595*^9, 
   3.784657486933989*^9, 3.784910632525619*^9, 3.7849129295685673`*^9, 
   3.785512856302532*^9, 3.7855142768452806`*^9, 3.785516128423245*^9, 
   3.78576676003332*^9, 3.785767282110403*^9, {3.785780720765654*^9, 
   3.785780749787657*^9}, 3.7857807893868227`*^9, 3.785781781853126*^9, 
   3.7857833193068533`*^9, {3.785784685144745*^9, 3.785784689679864*^9}, 
   3.7858028189991426`*^9, 3.787413130136607*^9, 3.799496286263591*^9, 
   3.799496351885799*^9, {3.7996658504693127`*^9, 3.7996658766501713`*^9}, {
   3.799666018583849*^9, 3.79966603124445*^9}, 3.799666075854457*^9, {
   3.799669372417577*^9, 3.799669398956368*^9}, 3.800186785664155*^9, {
   3.800201917237534*^9, 3.800201937880571*^9}, 3.828543029722291*^9, 
   3.8411388271112423`*^9, 3.8414157926240597`*^9, {3.841417160123172*^9, 
   3.841417187151754*^9}, {3.841417250216042*^9, 3.841417275665586*^9}, {
   3.8414173310049467`*^9, 3.841417350617429*^9}, 3.8414177719797573`*^9, 
   3.841418096880713*^9, 3.841481698612919*^9, 3.841481991325522*^9, 
   3.841482667587365*^9, 3.84148324361544*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8903226e-896a-484e-9355-82239691c1b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"mda", "'"}], "[", "t", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"mboston", "'"}], "[", "t", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", "lineStyle", "]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8285430805546083`*^9, 3.8285431135189857`*^9}, 
   3.8414819972218513`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"dfdc1d64-153b-4955-b6ee-159bb069c0db"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41VkYB3CS3GrKXlEYkWW6lrKVNF/GyN6MNZpIJaEF0SKVbuNS2bMm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       "]]},
     Annotation[#, "Charting`Private`Tag$4660#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk8VekfB3BbG6ZsjWWSXSWVwSQln7JUtoaytalsqaQsP1uLZClLtKiU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       "]]},
     Annotation[#, "Charting`Private`Tag$4660#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.5977906861842532`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.828543087230937*^9, 3.828543114509543*^9}, 
   3.841138827879286*^9, 3.8414157940546837`*^9, {3.841417162006597*^9, 
   3.8414171883243856`*^9}, {3.841417251268351*^9, 3.8414172768578033`*^9}, {
   3.8414173324428043`*^9, 3.8414173516879272`*^9}, 3.8414177736421213`*^9, 
   3.841418098309794*^9, 3.8414816998082533`*^9, {3.8414819938770647`*^9, 
   3.841481998707653*^9}, 3.8414826683472*^9, 3.841483245389682*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"c0011441-af2d-40fa-8be5-e82db66c6cb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Find", " ", "equilibrium", " ", "allocations", " ", "under", " ", "DA", 
    " ", "and", " ", "Boston"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gda", "[", "t_", "]"}], ":=", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"lambda", "/", "rda"}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "rda"}], "rda"], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"lambda", 
           RowBox[{"(", 
            RowBox[{"1", "-", "v", "-", "t"}], ")"}]}], 
          RowBox[{"rda", "*", "mu"}]], "]"}]}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gboston", "[", "t_", "]"}], ":=", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"lambda", "/", "rboston"}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "rboston"}], "rboston"], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"beta", "[", "rboston", "]"}], "mu"], "]"}], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", " ", "lambda"}], " ", "*", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "t"}], ")"}]}], 
          RowBox[{"rboston", "*", "mu"}]], "]"}]}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Compute", " ", "the", " ", "average", " ", "average", " ", 
      "efficiency"}], ",", " ", 
     RowBox[{"i", ".", "e", "."}], ",", " ", 
     RowBox[{
     "the", " ", "average", " ", "student", " ", "type", " ", "among", " ", 
      "ones", " ", "matched", " ", "to", " ", "S"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{
         RowBox[{"gda", "[", "t", "]"}], "/", "lambda"}]}], ",", 
       RowBox[{"t", "*", 
        RowBox[{
         RowBox[{"gboston", "[", "t", "]"}], "/", "lambda"}]}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.784635057293412*^9, 3.7846350573197813`*^9}, 
   3.784635095316268*^9, {3.785802833116033*^9, 3.7858028482567883`*^9}, {
   3.78580303048641*^9, 3.785803030872636*^9}, {3.7996658822062397`*^9, 
   3.799665896494907*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"0dd774b0-a8ec-4076-95b1-f63027949a07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5492397468020902`", ",", "0.6779421757678591`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.784635131906528*^9, 3.784635638956625*^9, 3.784637311616735*^9, 
   3.784637399909176*^9, 3.78464029318355*^9, 3.784653513960804*^9, 
   3.7846574944249287`*^9, 3.7849106326562138`*^9, 3.784912930529397*^9, {
   3.785512858491952*^9, 3.785512861127001*^9}, 3.785514277530755*^9, 
   3.785516128655178*^9, 3.7857667604332237`*^9, 3.785767282909251*^9, 
   3.7857807218856153`*^9, 3.7857807903762627`*^9, 3.785781781989093*^9, 
   3.785783320229649*^9, 3.785784690543095*^9, {3.785802827811702*^9, 
   3.785802849362253*^9}, 3.785803106204438*^9, 3.787413130877152*^9, 
   3.7996658528682537`*^9, {3.79966588699689*^9, 3.799665897135868*^9}, 
   3.800186786497596*^9, 3.800201940745672*^9, 3.828543030017205*^9, 
   3.8411388285575438`*^9, 3.841415795030418*^9, {3.8414171639248466`*^9, 
   3.841417189304534*^9}, 3.841417252200449*^9, {3.841417333735417*^9, 
   3.841417352802627*^9}, 3.841417775243195*^9, 3.841418100314106*^9, 
   3.841481700955241*^9, 3.841482003383922*^9, 3.8414826691048403`*^9, 
   3.841483246980653*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"b32341a0-de29-42cb-8f9f-3cee38318dec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Draw", " ", "graphs", " ", "of", " ", "the", " ", "allocations"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tb", "=", 
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"lambda", 
           RowBox[{"(", 
            RowBox[{"v", "+", "t"}], ")"}]}], "rboston"], "-", 
         RowBox[{"beta", "[", "rboston", "]"}]}], ",", 
        RowBox[{"{", " ", 
         RowBox[{"t", ",", " ", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"lineStyle", "=", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Dashed"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"line1", "=", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "v"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "v"}], ",", "lambda"}], "}"}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line2", "=", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tb", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tb", ",", "lambda"}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lambda", ",", " ", 
       RowBox[{"gda", "[", "t", "]"}], ",", 
       RowBox[{"gboston", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line1"}], 
       "}"}]}]}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.784635153901362*^9, 3.784635154016809*^9}, {
   3.784635236392812*^9, 3.784635269525258*^9}, {3.7846353046540937`*^9, 
   3.784635409680382*^9}, {3.7846354487269173`*^9, 3.78463562479609*^9}, {
   3.784635654818959*^9, 3.784635911239894*^9}, {3.784635986934219*^9, 
   3.784636046377277*^9}, {3.7846360921246357`*^9, 3.784636093393235*^9}, {
   3.7846362139341784`*^9, 3.784636389781989*^9}, {3.784637014343439*^9, 
   3.784637152915553*^9}, {3.7846371869477158`*^9, 3.784637188488326*^9}, 
   3.7846372673283854`*^9, 3.784637451519003*^9, {3.784640297878255*^9, 
   3.784640299681304*^9}, {3.7846536522630997`*^9, 3.784653652984991*^9}, 
   3.784654025850564*^9, {3.784658003936146*^9, 3.784658007241756*^9}, 
   3.78491148845844*^9, {3.784917109971025*^9, 3.7849171118537407`*^9}, {
   3.7849176468412867`*^9, 3.784917648814393*^9}, {3.7849177626913557`*^9, 
   3.784917763294361*^9}, 3.784918292602137*^9, {3.784918621137392*^9, 
   3.784918623743471*^9}, {3.784918759302415*^9, 3.784918778283463*^9}, {
   3.784918996085226*^9, 3.784918996852149*^9}, {3.78491914097429*^9, 
   3.784919144892583*^9}, {3.7855131757873697`*^9, 3.785513218143368*^9}, {
   3.785784544687331*^9, 3.785784545160548*^9}, {3.785802862883518*^9, 
   3.785802886529623*^9}, {3.785803040806695*^9, 3.785803041155551*^9}, {
   3.799665899083954*^9, 3.799665909761633*^9}, 3.800186778344727*^9, {
   3.8002001372698383`*^9, 3.800200144286731*^9}, {3.8414820155993767`*^9, 
   3.84148202355733*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1640af99-cb53-4dc6-bab8-4ccd76bb2a89"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2oWBw1X6BqH9bl2SLPYzfyLFZvVNy
CpwfEblw/YePS+B87v+NMe5y6+F81cB3Lw53b4Hzy89Z2s/4shPOF98ieI+R
cT+cv+2R85nzNofg/ENZc6Uj3xyB87+q2fKvzT0O5zP9XC0grXoKzjf7n7At
eN0ZOP9Mi8m5Y1rn4Xz5Ca9/rnx3Ac5//f3+vasGl+D8Ja92n+Lruwzn88ku
f//kyRU4vydza9oClWtw/jeH1U8y6q/D+SVGR7aIHb4B599fd6T7ouItOP93
1pXZmlW34XxtR/Z/abvvwPnuixTTN4rfQ4SXbLzSw5j7cL7Om1Du674P4Hxh
/g8cR34h+Cz7Z69XnvMQzs822X2T0/sRnL/aM2nBvm8I/tfXUgLPpj2G87cG
uzNPcXkC59d7tM7f8gzBV7zrdWNx61M438q8ZYqk0TM4P0bu/E/Gywj+11O9
jwoan8P5M1jiSoJUXiDcf2/rIqYjCD5rbWOIZeFLOJ9hZdz6R0Kv4PyiWet7
hQ4h+Hu1OzgE817D+YJeRTpNfG/g/Du6Fy5X7kHwN8yzV3kS9xbOj11vJij7
D8FvaF3YeGfVOzh/7QvZ2Xw+7+F8pRYRD/ZlCP50ee6v//8j+AA1b3Oj
       "]]},
     Annotation[#, "Charting`Private`Tag$5317#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx30wlAkAx3ErF52LlaitW7XoehE1bMpRP9KlI4y3WeU1IZHXXt1k5EIp
r41xOpSQoyUVWwklOaH1si929ymWluRleapJ6C7uuT++850PKyjaPURVRUXF
mer/O4aMCZrHvfaEnrC+oi9th5r9mphBBht+rR/GLd60w+JmfmEtYx+GNCI5
boPtcOqSPihieMLVY/Rw+vt2cIJnm64xguFspb2gOteOgW2X7DMYp5Bow0/9
tLoDxXquqVcYych+tMyMONyBJI3ajWmMXARzIszq5R3wPnSr5sPHMhiUmdhm
/tsJzcUkXweDGtjk+UVnLuVjg9v02IurdRg4U296Z1kXznZbIf9zPcC08fq0
rhur6nTkNNozrAxx/LhzfQ8eKuz5PTYtCAxQO1O5uhct4UVrDylbEZHk3jlf
0IuZn3ZrV0e+xPA082mVrgCq81z62g2deJ4WvmfNNQEsFwMfetzlQ07zyapV
E4KfzO5u29KDrmpO/o1YIdZlT85XTvciza67q2VYiMnZQXnfdiEupu9+6+Eo
QtlEQ6dWpggSjouBPk8ELeZf5MiIGKZSBw0vhhjpx3mhxcYSfHpdEVoXJ8YX
W+5IWKIUv/RuT2P1iHHKvLVO/4UMaXp2l8xYfRi823pVwHqNZD0hN+10H/4J
Fxds/u0NXlV8HRS+6IOJnfpCaEM/pg9y54c1JHAoYR27v0qO9Bzv55muEpxl
Bhi+9R1EZZF9zv0MCbYqvTSlzkNQbE1lrn8pga72B43Wr0Ootk6gVdGkUHtW
UGNU+BaWcwabJ9lSRLAbiGVOCth6VFVNhUnB/TWo+OkXBTSdzAdy86WYmVxD
H80bxtLjIw8MW6TgeTgsyd03gqCl10vYSikSD6TcrBsdgU5Pe0kvXQbWgKOs
NOUdqsTZRt7mMvy8MzmXYT6KmSeX2qw9ZfA16JmniUYRFaQuuB0rw0xnhiIm
6T3ivkTO7M+SIV/N/5S78RgkhU0Rnytk0JXzSlRbx2Amexh/pFmG7xKSPK1i
x2E1tCduRiqDSqV/jWLFBOozbbV9lDLE/VmTsaJlAnkeMQYiFQJNJpc1dKIm
Qe829z+iS0DHMW7r71pKvBs9Q4QZEeg37RXFNyoxntPwLsGCwL0bMB7xn8K0
55xpgB0BvxpLHebCFIISuZe/ORO4kHIrqf/ONBxLbabKDxOoHmMWaB0ksYm1
aSInhMDlopRAuQuJce+/XzVTDnaf2nDXjUSLydEikvKPjY33nDkkmlJ5dOdQ
AleyfNrSg0jwZ/fvUj9GIMzy+sfv40lIJ8qzzoURMExeeUC9nETEnM9F1wgC
C7vOL5dWkHikqxV9njIxNSws55LYpxLiVEk5m1Prt/8+Cf8oPYnqCQKLW9xP
pjSSeGCxnM2j3C/IurFERIJu/Fh/VRSBx6mzR0V9JKxYdG17yrnWAZtLZSSS
X/rORVF2um1Wt1dO4rTgfVEb5SfnujqSxklU9LnsOB1NIM90R5abkoQpS8Ir
phyrKPRkkST8TsZv5FPedPDEYPNnEilPN8oNYwio0cRl2bMkdiXYGLlQHuJZ
hwd+JfFD94VD8ZQbw0u3bf9Ggp09f6GM8h/rNGcWF0lE3uJe76H8HyeOcPs=

       "]]},
     Annotation[#, "Charting`Private`Tag$5317#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk41AkAxnETHrNsjlSMYlfSbFNSkq2t9q3Gs3IlR8/kcSRhS5esrY31
aHqwKlNqh6YY1IyY5B4aGRqSbR05y9kw85NGjl+1JNrY2T/e5/t8/nstg097
hS7S0NBwV+//uoSq2mWjB35URL9z5oj50GKaRQzS7KF3Se7SVMfH5ixeRhnN
ESkPIpsN2vlwbeku5dN8kDRg4/9ggg9WyEz1DVoIbMMufNpMz8Qr2z+YHFoU
8nUexMSlZyJ7mUfiZVo83mxq4ZhdygKbWka/ROPirPaBnbHSbBz0vVP07r0Q
mm6SqQCqAHoLbH8niyLINrEFiogcWHtOqp5cEeNglIW9gXEezj3fBt5UJSb0
llf/w8yHidhITqE8RrajA2cktRAVSmZz6446lBKmMYGuJagL56/wHa/H7fla
U+OYMkyv2WlQcPIvnOBEhHpVlWPRbL7hCutG/GsSZqUMl8BhIajCu7AZFvCV
8xhVaI63f97AaMXDpqNzJaY1+CZlbFY02YaoxdZ9w09lGJsZlL/Y2AFbA6vS
xot1EL6tatS/2gkXt4X0Z0n10DfPJYeHu2AWN7lDkNeA5GPlYdmrXyKmq+PY
bO0zfNyVP3w0rhu3Ez3c99ObEGVXL17+pAd8ejKXG9uCwcL6K+2WfXC9bnhj
Sr8Nn8O70tdG98OPm3u1Nrgd63brzIdVDeCwr56u7r0OON21/LnERA5ef0p6
PLUL58wPrVL4D6Kfq9Vx2ucF1o8f0Ot2HwKH8WHPCt5LGBu8o9bPDWHWc2X/
qQ/d0HqcXmSVoYDMaavk+oZeHLev6v3KVYlvV+UZqqL7kO8cnF3zUYnrqQzn
s+J+TI+ZGY6kEcgR9kj6mwZQ7u2kyXUcxvHIzeNWY68QtzchSzwyjOeXbcLS
3shh+cqlR5DwGtv8voRUtw7ih+/juTS7EfQ9nWGZBAzB36J1ltI5AsPSNhmz
bgjTjRxlBPsNHP0+FVvTFeBpBUZ5rVZhtLdS5B2rgLG8/O6iehVCKO/tbjUq
oB3L9tl2ZhT7maXU6uVKaIgCi5RL3uJW6qZKTZYSkbeLOEvq3mLaSsBsSFWi
el0S1ejUGGqybhaSzUoYuUSuv6g/Duclh2tNPisxYNPWeV46DqcmzYY+OoHi
TKweDpyAcClFauFOIKDIwch8fgIzEzodLScJXEi4wx64PwnNLYdEARwCBSrz
dH03Es1BLb/G5xJI4icEyfeRyNFmsD+oHeI1YV3oSWJdH887KI/ASqm02J1F
YsNF033bRQQuX/NrSA4m8WcZJ2PyPoGjDrfe654n4X8ws8KlkMCq+KV7de6R
UIU+u9krJjC/9ffF3XkkHgoeSXaVE+idIDru5ZM4L9MR5qqdwioL+KmEhJBG
64uqILDA8PolQUqioJJo+FpCYKD9WqZmJ4lEQ59KuyoCksSZI50vSCR7EFfS
1OZuP7RW0EOCpXuEMae2a84G8R45CYo2r0kmJfDot5a/2aMkGOE37rjWEEiz
2XLNc5yEFT3oZYHaZ5QZPpYkCVHi626DxwS+czsxKJsi4UGN3t2pthalS5gy
Q6I47pHIXkZgqHx7eNAciTWOywZT1ZaGC2w3fiFhrrqr+Kj2zW/0phcW1H+m
YkpYtQT+AwnzeqE=
       "]]},
     Annotation[#, "Charting`Private`Tag$5317#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}], 
    LineBox[
     NCache[{{0.4, 0}, {0.4, 
        Rational[1, 3]}}, {{0.4, 0}, {0.4, 0.3333333333333333}}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.6173513857353424}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.841482024641993*^9, 3.841482669849519*^9, 
  3.8414832487012177`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3332fd17-de87-4835-9c8f-aee6f7991f99"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "add", " ", "a", " ", "graph", " ", "of", " ", "an", " ", 
    "allocation", " ", "in", " ", "a", " ", "hypothetical", " ", "situation", 
    " ", "where", " ", "DA", " ", "mechanism", " ", "and", " ", "Boston", " ",
     "fraction", " ", "is", " ", 
    RowBox[{"given", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "use", " ", "equations", " ", "in", " ", "the", " ", "proof", 
    " ", "of", " ", "Proposition", " ", "6"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"alpha1", "=", 
     FractionBox["lambda", 
      RowBox[{"rboston", "*", "mu"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rh1", "=", 
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "alpha1"}], "*", 
              RowBox[{"(", 
               RowBox[{"r", "-", "v"}], ")"}]}], "]"}], "-", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "alpha1"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}]}], "]"}]}], ")"}]}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "r"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "alpha1"}], "*", "r"}], "]"}], "-", "1"}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gh1", "[", "t_", "]"}], ":=", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"lambda", "/", "rh1"}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "rh1"}], "rh1"], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"lambda", 
           RowBox[{"(", 
            RowBox[{"1", "-", "v", "-", "t"}], ")"}]}], 
          RowBox[{"rh1", "*", "mu"}]], "]"}]}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha2", "=", 
     FractionBox["lambda", 
      RowBox[{"rh1", "*", "mu"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rh2", "=", 
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "alpha2"}], "*", 
              RowBox[{"(", 
               RowBox[{"r", "-", "v"}], ")"}]}], "]"}], "-", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "alpha2"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}]}], "]"}]}], ")"}]}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "r"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "alpha2"}], "*", "r"}], "]"}], "-", "1"}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gh2", "[", "t_", "]"}], ":=", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"lambda", "/", "rh2"}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "rh2"}], "rh2"], 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"lambda", 
           RowBox[{"(", 
            RowBox[{"1", "-", "v", "-", "t"}], ")"}]}], 
          RowBox[{"rh2", "*", "mu"}]], "]"}]}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lambda", ",", " ", 
       RowBox[{"gboston", "[", "t", "]"}], ",", " ", 
       RowBox[{"gh1", "[", "t", "]"}], ",", 
       RowBox[{"gh2", "[", "t", "]"}], ",", 
       RowBox[{"gda", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line1", ",", " ", 
        "line2"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.799665934830241*^9, 3.7996659371448174`*^9}, {
   3.841415890609407*^9, 3.8414159969993343`*^9}, {3.841416253137528*^9, 
   3.8414163050367727`*^9}, {3.841416349172852*^9, 3.841416445318604*^9}, {
   3.84141648051654*^9, 3.841416553414954*^9}, {3.841416706418268*^9, 
   3.84141682192198*^9}, 3.8414169079268093`*^9, {3.8414169763136787`*^9, 
   3.841417006112462*^9}, {3.84141707083177*^9, 3.841417071026387*^9}, {
   3.841417106422073*^9, 3.841417131976101*^9}, 3.841417375167224*^9, {
   3.841417449777739*^9, 3.841417479736957*^9}, {3.8414818606189213`*^9, 
   3.841481864722824*^9}, {3.841482036653544*^9, 3.841482073164603*^9}, {
   3.8414821084651527`*^9, 3.841482109858366*^9}, {3.841482545112561*^9, 
   3.841482641965695*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"401e6ea4-516c-4a69-a543-86f655eaaa41"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], StrokeForm[GrayLevel[0.]], EdgeForm[None], LineBox[CompressedData["

1:eJxTTMoPSmViYGAwAWIQ7ZP64uKBl6F2oWBw1X6RqH9bl2SLPYzfzLFZvVNy
CpwfFblw/YePS+B8/v+NMe5y6+F89cB3Lw53b4Hzq89Z2s/4shPOl94ieI+R
cT+cv+OR85nzNofg/CNZc6Uj3xyB87+r2fKvzT0O57P9XC0grXoKzrf6n7At
eN0ZOP9Ci8m5Y1rn4XzFCa9/rnx3Ac5/+/3+vasGl+D8Za92n+LruwznC8gu
f//kyRU4vy9za9oClWtw/g+H1U8y6q/D+RVGR7aIHb4B5z9ed6T7ouItOP9/
1pXZmlW34Xx9R/Z/abvvwPneixTTN4rfQ4SXbLzSw5j7cL7em1Du674P4HxR
/g8cR34h+Gz7Z69XnvMQzs812X2T0/sRnL/WM2nBvm8I/vfXUgLPpj2G87cH
uzNPcXkC5zd6tM7f8gzBV77rdWNx61M438a8ZYqk0TM4P07u/E/Gywj+91O9
jwoan8P5c1jiSoJUXsD54ve2LmI6guBz1jaGWBa+hPNZVsatfyT0Cs4vm7W+
V+gQgn9Qu4NDMO81Ijy8inSa+N7A+U90L1yu3IPgb5lnr/Ik7i2cn7jeTFD2
H4Lf0rqw8c6qd3D+xheys/l83sP5ai0iHuzLEPzZ8txf//9H8AEnHnRD
       "]]},
     Annotation[#, "Charting`Private`Tag$5457#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], StrokeForm[Hue[0.6666666666666666, 1., 1.]], 
      EdgeForm[GrayLevel[0]], EdgeForm[None], LineBox[CompressedData["
1:eJwVznk41AkAxnETHrNsjlSMYlfSbFNSkq2t9q3Gs3IlR8/kcSRhS5esrY31
aHqwKlNqh6YY1IyY5B4aGRqSbR05y9kw85NGjl+1JNrY2T/e5/t8/nstg097
hS7S0NBwV+//uoSq2mWjB35URL9z5oj50GKaRQzS7KF3Se7SVMfH5ixeRhnN
ESkPIpsN2vlwbeku5dN8kDRg4/9ggg9WyEz1DVoIbMMufNpMz8Qr2z+YHFoU
8nUexMSlZyJ7mUfiZVo83mxq4ZhdygKbWka/ROPirPaBnbHSbBz0vVP07r0Q
mm6SqQCqAHoLbH8niyLINrEFiogcWHtOqp5cEeNglIW9gXEezj3fBt5UJSb0
llf/w8yHidhITqE8RrajA2cktRAVSmZz6446lBKmMYGuJagL56/wHa/H7fla
U+OYMkyv2WlQcPIvnOBEhHpVlWPRbL7hCutG/GsSZqUMl8BhIajCu7AZFvCV
8xhVaI63f97AaMXDpqNzJaY1+CZlbFY02YaoxdZ9w09lGJsZlL/Y2AFbA6vS
xot1EL6tatS/2gkXt4X0Z0n10DfPJYeHu2AWN7lDkNeA5GPlYdmrXyKmq+PY
bO0zfNyVP3w0rhu3Ez3c99ObEGVXL17+pAd8ejKXG9uCwcL6K+2WfXC9bnhj
Sr8Nn8O70tdG98OPm3u1Nrgd63brzIdVDeCwr56u7r0OON21/LnERA5ef0p6
PLUL58wPrVL4D6Kfq9Vx2ucF1o8f0Ot2HwKH8WHPCt5LGBu8o9bPDWHWc2X/
qQ/d0HqcXmSVoYDMaavk+oZeHLev6v3KVYlvV+UZqqL7kO8cnF3zUYnrqQzn
s+J+TI+ZGY6kEcgR9kj6mwZQ7u2kyXUcxvHIzeNWY68QtzchSzwyjOeXbcLS
3shh+cqlR5DwGtv8voRUtw7ih+/juTS7EfQ9nWGZBAzB36J1ltI5AsPSNhmz
bgjTjRxlBPsNHP0+FVvTFeBpBUZ5rVZhtLdS5B2rgLG8/O6iehVCKO/tbjUq
oB3L9tl2ZhT7maXU6uVKaIgCi5RL3uJW6qZKTZYSkbeLOEvq3mLaSsBsSFWi
el0S1ejUGGqybhaSzUoYuUSuv6g/Duclh2tNPisxYNPWeV46DqcmzYY+OoHi
TKweDpyAcClFauFOIKDIwch8fgIzEzodLScJXEi4wx64PwnNLYdEARwCBSrz
dH03Es1BLb/G5xJI4icEyfeRyNFmsD+oHeI1YV3oSWJdH887KI/ASqm02J1F
YsNF033bRQQuX/NrSA4m8WcZJ2PyPoGjDrfe654n4X8ws8KlkMCq+KV7de6R
UIU+u9krJjC/9ffF3XkkHgoeSXaVE+idIDru5ZM4L9MR5qqdwioL+KmEhJBG
64uqILDA8PolQUqioJJo+FpCYKD9WqZmJ4lEQ59KuyoCksSZI50vSCR7EFfS
1OZuP7RW0EOCpXuEMae2a84G8R45CYo2r0kmJfDot5a/2aMkGOE37rjWEEiz
2XLNc5yEFT3oZYHaZ5QZPpYkCVHi626DxwS+czsxKJsi4UGN3t2pthalS5gy
Q6I47pHIXkZgqHx7eNAciTWOywZT1ZaGC2w3fiFhrrqr+Kj2zW/0phcW1H+m
YkpYtQT+AwnzeqE=
       "]]},
     Annotation[#, "Charting`Private`Tag$5457#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.005], Opacity[1.], 
      StrokeForm[Hue[0.75, 0.6666666666666666, 1.]], EdgeForm[GrayLevel[0]], 
      EdgeForm[None], LineBox[CompressedData["
1:eJwVz3s0lAkABXBEUZtnrTOVNJVdoQdJJF2bynhtJ+lhJY6lNL2IXZvaNDVK
HnFaqs17iCRNxchGyzAp8pzBGPPFGNM0GL5sSaONnf3jnnt+/91LDTntG6al
oaHho87/7Rmm6Kwb3rctXtf6jo8lF9puSyIGKPZwdTwXVmXDxcbc21nllB3I
sGURq2y58GoVPsmm+MGF9q71XycuDoROPb9BCYVgHb2q0ouLN+uvuqVQopEm
aEzxPM1F3uLdVxIpTDhqFjpMVHLB0C3//holHYkoUNnS6nHQP5/9fqIQOR+u
SZ4mNWDBLOOQ+3I2GjWKDCoaeLDYM65oSKqAYVZY2YevLxDT5oTbH//Cpqqm
YeOAlzCtMOrX1KxFYKmTZUTxK1RK3Vrat9bDoJqx0XtxM+rp2Uv9lTzca5vy
u3vxNSa/czEoO/kSmnor7PjdLdBSlRoutWjGvbm5qgxaGxxmgyv3PmxBQlp0
8D/57Whh2rc1WrWjLvBO6IazHTBPG1WVjHdgp125smZtJ0anBvq7N/DBi409
XyroROFIdbP+dQEWXqk9OZ/Jh75ZMSmTdWGYtUOishEg+RjnSN7qHvz6zXaF
U6MAn1xLZeFxQhjWRJlsPdqFaDtexbcNvaB+5mg5fe7CwENeUie1D852yanr
U7vxhd6VuSZWjPrrsgLZsh5Y/zBv5kg1gQ8Dt5xNM3vgzqIefWzaj592M8Jd
zISIMQtaOXhoAA9cax1OpQlho9y3QOgjQf+7ZzGnvghhYvBelzctQYye08nx
8F5o12ayV2UNonnrLke9pl4ct68W6XlJkeu+fEuVlQilHiF5f3+S4mBU5Mrt
TBEmR5cYym8OwdyyaMqDLwJnr/uc9B0yHM8MNLBS746jxedWyGW4mtc5kx/W
B+obz96C+Ld4khBnYFHYhy2bmekUOzlYHLbYZKgPh5a3qzQFcjBjWfJIihiT
zSnSCMY7RHDYvSO7xbitfTjad7UCkZkXMoUXxDDp57C0eApku359HFIihs7v
DD+nyGGY0nUqFQIxNEoOs6XGI2AuinU48VmMM3fYKcb1Iwjklk03LiPw3DpB
1+jUKILMk3WiXQgYeZ6xuaSvxCWd4GcR/gSItR2CszVKlE1P3tj5C4FHOVgt
OzwGnYgkd+MUAoFsByOzmTEo7I95XWYRuBifzyDuj6MjuCOX/5RAmcIsU9+b
xIsjRYnazQQSsuOD+38kESErpPmqHeo7ZvFwDwl+cZ0iV+1lNTWPfA6QGAw4
177lNYHE1IDG5BAS2dtsHE+3EAh3+HNi/lkSPLk8jt9GYCVzEW1eEYko67CN
lwUEZhzPLxTeIzH2qMWjVW3R2BC/qJSEz9BdN9MuAmkHygN3PSahVPUM3ld7
1so3Kr6GhLZ0f1NHt/pvZ2rOHAGJnT59Pqa9BKquTP0s6CaR8HpzXpDa6c5B
awp6SWRQH/QUq+11d13F9n4SImut95tFBJ791trEGCbBlFzs3t9H4ObaTal7
lCT+CHjikaN2pDTLj0qSSJnrzXqrtqX3iYG6jyRm/CUa0WIC2ppdhWlTJFbY
knOr1ZZwnOnB0ySSM65PaBIEaugF6zd8JUG/+aqOpvYt8wWTs7MkSlAcnar2
f2HqgU0=
       "]]},
     Annotation[#, "Charting`Private`Tag$5457#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[1.], 
      StrokeForm[Hue[0.8333333333333334, 0.6666666666666666, 1.]], EdgeForm[
      GrayLevel[0]], EdgeForm[None], LineBox[CompressedData["
1:eJwV0Hs0lAkYBnC3zdSclLLZIYqQ0sXaWFI9Fcs0mhxStotylEuzWRWRYmuK
smniWKdtx61Qio1sOEKqoSERY2bMzBczY5Id1y8rLLux3/7xnuf8/nnOeV6r
kCj/UD0dHR02df8nK1QrejGwb5v3AQ9Ptr4QBh5mp1SMTXAf72goMBTim7zb
2U8YnjDP0EuZoQvh0yb7I4cRAL5bbM8DEyECj089y2AcRwaPX0WzE6Jn4zUP
HiMGuh1XxiRMIe586Xv1OiMJK3nHDHJvCsGlPVn9MyMTUVqhV79ZE74/cLfs
41gh5IcWPJSzm0Gf4x72tizD1/fKT9KiXsPWb1TbkFqBC9Om2pnUFsS9dcPt
T09htHvtvLSXb2BaYazU1X0Of3VtgLK3FVUaj9b2LQIczOfmn/vqLQScHPMD
w43w3ZI1GezVjgm7rYseRTYhjrzkZ7uhA3rTJYvNbVsQ+XJ+FkvQAZe54Kq9
pa0Ip1+OFu4SoTVp01vh2nYwq3Qjfnkjwor0oemHox2ofMUNLgroxNCUSil1
7ETgzli3px2dKBysbTG6KcZ3R52sa/3FMLIoIvv6JGixlDZltolx40Rl2B2b
Lsgt1nyudJdgcntJX8RFGRTW8SHrSiWIcWqsWNYgh32aV802EylUpY2pIisC
g9Osen6iFP9wJFlrzr9Drc8Sep1KCocdhrNhtd3Y/I5VnO7SBe98q/ByUyXU
1Wc5d9O6EGdx1Lr3sAqq6HvR5sourBveR5ex1bAZ9LER2MmwdNFHWuOMGr2O
0syBUzIYPM8qW5Xdi+J3vAl1uQw/bKpVzPfRQFE+TleMy1CyK+RO/aQGYnZy
HttRjokhs8X9t94Dgt42/VA5Kvd662d69mHWxHr6EF+Oi8zkvIr+PlxTv0x4
3iyHVQ9LXpD8AWbVZ52dxuXY/G1SJsOpH69O2+svtFTgsGX7tK64H/W9JfZO
HgpMtPA0p7h/oj3ST8yLUOC2wZEYfxstqrYW7FClKLBUWZmv16iFA73IlX1f
gS8SuQFupwcQZ2t5srtBAZ2HR8o0SwbhGZS3MrhHgTP8Mt4SwSDqzcZChyYV
eOaQQjP+cQi8mh5HAyMCxqwz6y4bDaNJue3NIPX37vUd4vi6YaRV7r8qcSbw
OBc2fUdGQIbF9095EQgqczG2mB2Bqd36DO5+ApeS73K7i0fBaN7oujCMwCOt
RZbRbhILlr9I5EQTSMlJDlbuIbGnJqilgPJx/xHbUj8SZxx+1+uhvLyu7jE7
kARHG+viG0Pgetoh4Y0QEgLalRKnswQiXH4bWxBPwpl2QjQRS8A6yYRpeJ8E
w53vHnmewKxrwkLZAxLFNlH0QsqKkfed90tIpC5qbSIopwc+CfIqp/q8Xecx
LxCYW+sfnVxHIjs8g2+VQO0VpeXqi0l0G9JWixIJVF+dOiaWksj5O0ow7ycC
me5H1xTISeQmNrO2UPa5t6Fip5JE/apQ6yLKNefaXnMHSDB5uqMXLhK4td45
zW+YhJjIH3tM+bQmO8CKJGHCjNB8oGy/+6TqxScSy6zjU30vETDQlRSmT5Gw
PSjySKKsrnTnBM+QuMIMH6imXMcp2Oj4mcRf7B0JI5R/XUGfmJsjgdeh/1px
CfwHQodxqw==
       "]]},
     Annotation[#, "Charting`Private`Tag$5457#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], StrokeForm[Hue[0., 1., 1.]], EdgeForm[GrayLevel[0]], EdgeForm[
      None], LineBox[CompressedData["
1:eJwVx30wlAkAx3ErF52LlaitW7XoehE1bMpRP9KlI4y3WeU1IZHXXt1k5EIp
r41xOpSQoyUVWwklOaH1si929ymWluRleapJ6C7uuT++850PKyjaPURVRUXF
mer/O4aMCZrHvfaEnrC+oi9th5r9mphBBht+rR/GLd60w+JmfmEtYx+GNCI5
boPtcOqSPihieMLVY/Rw+vt2cIJnm64xguFspb2gOteOgW2X7DMYp5Bow0/9
tLoDxXquqVcYych+tMyMONyBJI3ajWmMXARzIszq5R3wPnSr5sPHMhiUmdhm
/tsJzcUkXweDGtjk+UVnLuVjg9v02IurdRg4U296Z1kXznZbIf9zPcC08fq0
rhur6nTkNNozrAxx/LhzfQ8eKuz5PTYtCAxQO1O5uhct4UVrDylbEZHk3jlf
0IuZn3ZrV0e+xPA082mVrgCq81z62g2deJ4WvmfNNQEsFwMfetzlQ07zyapV
E4KfzO5u29KDrmpO/o1YIdZlT85XTvciza67q2VYiMnZQXnfdiEupu9+6+Eo
QtlEQ6dWpggSjouBPk8ELeZf5MiIGKZSBw0vhhjpx3mhxcYSfHpdEVoXJ8YX
W+5IWKIUv/RuT2P1iHHKvLVO/4UMaXp2l8xYfRi823pVwHqNZD0hN+10H/4J
Fxds/u0NXlV8HRS+6IOJnfpCaEM/pg9y54c1JHAoYR27v0qO9Bzv55muEpxl
Bhi+9R1EZZF9zv0MCbYqvTSlzkNQbE1lrn8pga72B43Wr0Ootk6gVdGkUHtW
UGNU+BaWcwabJ9lSRLAbiGVOCth6VFVNhUnB/TWo+OkXBTSdzAdy86WYmVxD
H80bxtLjIw8MW6TgeTgsyd03gqCl10vYSikSD6TcrBsdgU5Pe0kvXQbWgKOs
NOUdqsTZRt7mMvy8MzmXYT6KmSeX2qw9ZfA16JmniUYRFaQuuB0rw0xnhiIm
6T3ivkTO7M+SIV/N/5S78RgkhU0Rnytk0JXzSlRbx2Amexh/pFmG7xKSPK1i
x2E1tCduRiqDSqV/jWLFBOozbbV9lDLE/VmTsaJlAnkeMQYiFQJNJpc1dKIm
Qe829z+iS0DHMW7r71pKvBs9Q4QZEeg37RXFNyoxntPwLsGCwL0bMB7xn8K0
55xpgB0BvxpLHebCFIISuZe/ORO4kHIrqf/ONBxLbabKDxOoHmMWaB0ksYm1
aSInhMDlopRAuQuJce+/XzVTDnaf2nDXjUSLydEikvKPjY33nDkkmlJ5dOdQ
AleyfNrSg0jwZ/fvUj9GIMzy+sfv40lIJ8qzzoURMExeeUC9nETEnM9F1wgC
C7vOL5dWkHikqxV9njIxNSws55LYpxLiVEk5m1Prt/8+Cf8oPYnqCQKLW9xP
pjSSeGCxnM2j3C/IurFERIJu/Fh/VRSBx6mzR0V9JKxYdG17yrnWAZtLZSSS
X/rORVF2um1Wt1dO4rTgfVEb5SfnujqSxklU9LnsOB1NIM90R5abkoQpS8Ir
phyrKPRkkST8TsZv5FPedPDEYPNnEilPN8oNYwio0cRl2bMkdiXYGLlQHuJZ
hwd+JfFD94VD8ZQbw0u3bf9Ggp09f6GM8h/rNGcWF0lE3uJe76H8HyeOcPs=

       "]]},
     Annotation[#, "Charting`Private`Tag$5457#5"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}], 
    LineBox[
     NCache[{{0.4, 0}, {0.4, 
        Rational[1, 3]}}, {{0.4, 0}, {0.4, 0.3333333333333333}}]], 
    LineBox[
     NCache[{{0.49009759544496406`, 0}, {0.49009759544496406`, 
        Rational[1, 3]}}, {{0.49009759544496406`, 0}, {0.49009759544496406`, 
       0.3333333333333333}}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{10.030612, 1.5}, {6.231704, 0.5}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.020833333333333336`, 
   1.0208333333333333`}, {-0.034297299207519026`, 0.6516486849428614}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.8414827052350683`*^9, 
  3.841482741466607*^9}},ExpressionUUID->"7ecaaaa3-9326-4a8c-a46f-\
81793d28d043"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"PART3", ":", " ", 
    RowBox[{
    "Compute", " ", "average", " ", "efficiency", " ", "for", " ", "any", " ",
      "given", " ", "mu", " ", "and", " ", "v"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "module", " ", "repeats", " ", "the", " ", 
    "above", " ", "calculations", " ", "for", " ", "any", " ", "given", " ", 
    "parameters", " ", "that", " ", "are", " ", "known", " ", "to", " ", 
    "have", " ", "interior", " ", "equilibria", " ", "under", " ", "DA", " ", 
    "and", " ", "Boston"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lambda", "=", 
     RowBox[{"1", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AveEffDA", "[", 
     RowBox[{"mu1_", ",", "v1_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rda1", ",", " ", "AveEffDa"}], " ", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Local", " ", "variables", " ", "and", " ", "functions", " ", "are", 
        " ", "denoted", " ", "by", " ", "\"\<[...]1\>\""}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rda1", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"lambda", "/", "mu1"}], "]"}], "-", "1", "-", 
            FractionBox[
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"lambda", "/", "mu1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"lambda", "/", "mu1"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "v1"}], ")"}], "/", "r"}]}], "]"}]}], 
              "+", "1"}]]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"r", ",", " ", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gda1", "[", "t_", "]"}], ":=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"lambda", "/", "rda1"}], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", "rda1"}], "rda1"], 
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"lambda", 
              RowBox[{"(", 
               RowBox[{"1", "-", "v1", "-", "t"}], ")"}]}], 
             RowBox[{"rda1", "*", "mu1"}]], "]"}]}]}]]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AveEffDa", "=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"t", "*", 
           RowBox[{
            RowBox[{"gda1", "[", "t", "]"}], "/", "lambda"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"rda1", ",", "AveEffDa"}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AveEffBoston", "[", 
     RowBox[{"mu1_", ",", "v1_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rboston1", ",", " ", "AveEffBoston"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rboston1", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"lambda", "/", "mu1"}], "]"}], "-", "1", "-", 
            FractionBox[
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"lambda", "/", "mu1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "r"}], ")"}]}], "]"}], "-", "1"}], 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "r"}], "-", "1"}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"beta", "[", "r", "]"}], "/", "mu1"}], "]"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"lambda", "/", "mu1"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "v1"}], ")"}], "/", "r"}]}], "]"}]}], "+", 
              "1"}]]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"r", ",", " ", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gboston1", "[", "t_", "]"}], ":=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"lambda", "/", "rboston1"}], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", "rboston1"}], "rboston1"], 
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"beta", "[", "rboston1", "]"}], "mu1"], "]"}], 
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", " ", "lambda"}], " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"v1", "+", "t"}], ")"}]}], 
             RowBox[{"rboston1", "*", "mu1"}]], "]"}]}]}]]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AveEffBoston", "=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"t", "*", 
           RowBox[{
            RowBox[{"gboston1", "[", "t", "]"}], "/", "lambda"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"rboston1", ",", "AveEffBoston"}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.78463565854333*^9, 3.784635658559037*^9}, {
   3.784636096660193*^9, 3.784636177625739*^9}, {3.784636393842968*^9, 
   3.784636420980835*^9}, {3.784637444565974*^9, 3.7846375985095263`*^9}, {
   3.784653672618972*^9, 3.7846536752005167`*^9}, {3.78491341951493*^9, 
   3.784913439156436*^9}, {3.784913538916174*^9, 3.7849135475119123`*^9}, {
   3.784917370799066*^9, 3.784917371828762*^9}, {3.784917655187855*^9, 
   3.7849176584726677`*^9}, 3.7849177558193207`*^9, 3.7849182843335447`*^9, {
   3.7849186102471743`*^9, 3.7849186169504623`*^9}, {3.784918765878215*^9, 
   3.7849187691141453`*^9}, {3.785513221915352*^9, 3.7855132253084993`*^9}, {
   3.785514314483981*^9, 3.785514314977635*^9}, {3.785784473539136*^9, 
   3.785784474853705*^9}, 3.785784524050148*^9, {3.7858028932987013`*^9, 
   3.7858029201065207`*^9}, {3.785803048014654*^9, 3.785803048380702*^9}, {
   3.7996659553512897`*^9, 3.799665966535946*^9}, {3.800201946732782*^9, 
   3.800201946856385*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"4d0c632f-8dc7-4fc6-9cdb-2ffa4179e51c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Test", " ", "if", " ", "the", " ", "functions", " ", "are", " ", "well", 
    " ", "defined"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"AveEffDA", "[", 
     RowBox[{"0.1", ",", "0.563955200"}], "]"}], ",", " ", 
    RowBox[{"AveEffBoston", "[", 
     RowBox[{"0.1", ",", "0.563955200"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.784637626294839*^9, 3.7846376540505342`*^9}, {
  3.785513813249858*^9, 3.785513836395907*^9}, {3.7855142465307693`*^9, 
  3.785514248495932*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"dc0c56dd-2c99-451a-a08f-1c154d808b00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.6711840811036106`", ",", "0.6058838223108652`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5139657587178663`", ",", "0.6820365045474062`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7846376504177313`*^9, 3.784637657504837*^9}, 
   3.7846403082993593`*^9, 3.7846535200130863`*^9, {3.7846536608739*^9, 
   3.784653679758451*^9}, 3.784654040964506*^9, 3.784657498039597*^9, 
   3.7849106375785913`*^9, 3.784911495826438*^9, 3.784912852859518*^9, 
   3.784912936062276*^9, 3.784913450480917*^9, 3.784917117262672*^9, 
   3.784917376953083*^9, 3.784917669933043*^9, 3.78491776880249*^9, 
   3.78491829957235*^9, 3.78491862875666*^9, 3.784918783110482*^9, 
   3.784919002077793*^9, 3.784919152834271*^9, 3.7855128730460443`*^9, 
   3.785513243142148*^9, 3.7855136728094263`*^9, 3.785513832743287*^9, 
   3.785514251911035*^9, 3.785514282315954*^9, 3.7855143192861147`*^9, 
   3.785516132340893*^9, 3.785766764646029*^9, 3.785767287671894*^9, 
   3.785780796083153*^9, 3.785781785368429*^9, 3.785783326520026*^9, 
   3.785784478464673*^9, {3.785784527686646*^9, 3.78578455013514*^9}, 
   3.785784697954265*^9, 3.785802923677822*^9, 3.7858031137814837`*^9, 
   3.787413137766543*^9, 3.799665983594728*^9, 3.800201953341839*^9, 
   3.8285430346958923`*^9, 3.841138831351425*^9, 3.841415799157509*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"cdf14408-0a1f-467f-a3b1-14a9e443c138"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Identify", " ", "the", " ", "range", " ", "of", " ", 
     RowBox[{"parameters", ":", " ", 
      RowBox[{"0", "<", "mu", "\[LessEqual]", "maxMu"}]}]}], ",", " ", 
    RowBox[{"0.5", " ", "<", " ", "v", " ", "\[LessEqual]", " ", "1"}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "First", " ", "Example", " ", "is", " ", "when", " ", "v", " ", "is", " ", 
    "close", " ", "to", " ", "0.5"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gridMu", "=", "30"}], ";", " ", 
    RowBox[{"gridV", "=", "3"}], ";", " ", 
    RowBox[{"minMu", "=", "0"}], ";", " ", 
    RowBox[{"maxMu", "=", "0.15"}], ";", " ", 
    RowBox[{"minV", "=", "0.6"}], ";", " ", 
    RowBox[{"maxV", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu2", "[", "i_", "]"}], ":=", " ", 
     RowBox[{"minMu", "+", 
      RowBox[{"i", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"maxMu", "-", "minMu"}], ")"}], " ", "/", " ", "gridMu"}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v2", "[", "j_", "]"}], ":=", " ", 
     RowBox[{"minV", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "-", "1"}], ")"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"maxV", "-", "minV"}], ")"}], " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{"gridV", "-", "1"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "each", " ", "mu"}], ",", " ", 
     RowBox[{
     "find", " ", "the", " ", "maximum", " ", "value", " ", "v", " ", "such", 
      " ", "that", " ", "an", " ", "interior", " ", "equilibrium", " ", 
      "exists"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"overv2", "[", "m_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "/", "lambda"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "/", "lambda"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"lambda", "/", "m"}], "]"}], "-", "1"}], ")"}]}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.784573638889455*^9, 3.784573656105893*^9}, {
   3.784573758694018*^9, 3.7845737599892397`*^9}, {3.784637678109386*^9, 
   3.784637681793705*^9}, {3.78463774815516*^9, 3.784637797125622*^9}, {
   3.784637827625332*^9, 3.784637902214402*^9}, {3.7846385680026484`*^9, 
   3.7846386037475367`*^9}, {3.7846386815407667`*^9, 3.78463881490235*^9}, {
   3.784638859220542*^9, 3.784639098090351*^9}, {3.784639171324443*^9, 
   3.784639343691263*^9}, {3.784639392142537*^9, 3.784639445366138*^9}, {
   3.784639479378186*^9, 3.784639636202614*^9}, {3.784639667657514*^9, 
   3.784639931824348*^9}, {3.7846400218215847`*^9, 3.7846400498610487`*^9}, {
   3.784640181178793*^9, 3.784640269737493*^9}, {3.78464033637533*^9, 
   3.78464034850357*^9}, {3.784640429282439*^9, 3.784640455337944*^9}, {
   3.784640580977808*^9, 3.784640622783633*^9}, {3.7846406656796017`*^9, 
   3.784640676733653*^9}, {3.7846407360300827`*^9, 3.784640755009695*^9}, {
   3.784640796691697*^9, 3.7846407992134323`*^9}, {3.784640842039233*^9, 
   3.784640847668394*^9}, {3.7846536017442923`*^9, 3.784653608525983*^9}, {
   3.784653764955059*^9, 3.784653775047934*^9}, {3.784653826895608*^9, 
   3.7846538583921432`*^9}, {3.784653888394105*^9, 3.784653897398925*^9}, 
   3.784653950231539*^9, {3.78465399571307*^9, 3.784653996128311*^9}, {
   3.784654123237131*^9, 3.7846541587024393`*^9}, {3.784657044116394*^9, 
   3.7846570572736893`*^9}, {3.784657466537785*^9, 3.784657466982791*^9}, 
   3.784657559193385*^9, {3.78465772083715*^9, 3.784657721905003*^9}, {
   3.784657901593557*^9, 3.784657934792358*^9}, {3.7846579801417*^9, 
   3.784658014238963*^9}, {3.784658108604146*^9, 3.78465810916084*^9}, {
   3.7849124305538177`*^9, 3.7849125326248417`*^9}, {3.7849126014123096`*^9, 
   3.784912602191606*^9}, {3.78491263652949*^9, 3.7849126438578377`*^9}, {
   3.7849128085916567`*^9, 3.7849128308891897`*^9}, 3.7849128845302153`*^9, 
   3.7849132008122263`*^9, {3.784917203175153*^9, 3.784917241262266*^9}, 
   3.784917410774457*^9, {3.784918862803652*^9, 3.7849188771558943`*^9}, {
   3.78491904494165*^9, 3.784919045075124*^9}, {3.78491975399892*^9, 
   3.784919754468483*^9}, {3.784919931871438*^9, 3.784919942701666*^9}, {
   3.784920288966774*^9, 3.784920291470063*^9}, {3.7849219544870853`*^9, 
   3.7849219580130444`*^9}, 3.78551289519538*^9, 3.785513234753893*^9, {
   3.7855143741554832`*^9, 3.785514374584717*^9}, {3.785515427179913*^9, 
   3.7855154283370457`*^9}, 3.785516101661468*^9, {3.785717670966057*^9, 
   3.785717689838098*^9}, 3.785766751943041*^9, 3.785767045370282*^9, {
   3.7857806428555527`*^9, 3.785780680154677*^9}, 3.785781766865877*^9, {
   3.785783348966652*^9, 3.78578341221014*^9}, {3.785783481029282*^9, 
   3.7857834984521017`*^9}, {3.785783533747324*^9, 3.785783593436659*^9}, {
   3.785783626070703*^9, 3.785783648162903*^9}, {3.7857837133896933`*^9, 
   3.7857837889011517`*^9}, {3.7857838705803022`*^9, 3.785783870690693*^9}, {
   3.785784045451507*^9, 3.785784097232592*^9}, 3.785784131732997*^9, {
   3.785784180280445*^9, 3.7857841803741627`*^9}, {3.785784226253668*^9, 
   3.785784287638589*^9}, {3.785784484406378*^9, 3.785784509369317*^9}, 
   3.785784562385799*^9, {3.7857847017360973`*^9, 3.785784703737542*^9}, {
   3.785784751978829*^9, 3.7857847539362583`*^9}, {3.7858029324566183`*^9, 
   3.785802932599226*^9}, {3.785803127174004*^9, 3.785803137338222*^9}, {
   3.785803174852056*^9, 3.785803217470799*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"efd85598-de21-49e7-8741-b73419cb8a35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Each", " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], " ", "corresponds", " ", "to", " ", 
     "parameters", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mu", ",", " ", "v"}], ")"}], ".", " ", "If"}], " ", 
     RowBox[{"(", 
      RowBox[{"mu", ",", " ", "v"}], ")"}], " ", "is", " ", "knownt", " ", 
     "have", " ", "an", " ", "interior", " ", "equilibrium"}], ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "averege", " ", "efficiency", " ", 
     "under", " ", "DA"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SimulatedRDA", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"v2", "[", "j", "]"}], " ", "\[LessEqual]", " ", 
          RowBox[{"overv2", "[", 
           RowBox[{"mu2", "[", "i", "]"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"AveEffDA", "[", 
           RowBox[{
            RowBox[{"mu2", "[", "i", "]"}], ",", 
            RowBox[{"v2", "[", "j", "]"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "gridMu"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", "gridV"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7845736638271017`*^9, 3.784573678889621*^9}, 
   3.784639406191354*^9, 3.7846399024689703`*^9, {3.784639935092065*^9, 
   3.784639968237913*^9}, {3.784654707844866*^9, 3.7846547206017313`*^9}, {
   3.784657469691543*^9, 3.784657475730754*^9}, {3.7846575115325947`*^9, 
   3.784657511784054*^9}, {3.784657727696479*^9, 3.784657745687954*^9}, {
   3.7846579521359177`*^9, 3.7846579622385263`*^9}, {3.784912558268031*^9, 
   3.7849125603696127`*^9}, {3.785512990288121*^9, 3.7855130035094757`*^9}, {
   3.785513648048437*^9, 3.7855137232469482`*^9}, {3.785783436614332*^9, 
   3.785783440450348*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"41d09e28-109b-4403-9e07-16972fe6ae2e"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,184,1,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802936965025*^9, {3.785803130628303*^9, 3.785803140033884*^9}, {
   3.785803177610035*^9, 3.785803219951314*^9}, 3.787413139026063*^9, 
   3.800201956891199*^9, 3.8285430364567347`*^9, 3.8411388328292437`*^9, 
   3.841415801474347*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"43064f12-7fb7-4803-ab78-b4f17ca4e1e3"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,184,2,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802936965025*^9, {3.785803130628303*^9, 3.785803140033884*^9}, {
   3.785803177610035*^9, 3.785803219951314*^9}, 3.787413139026063*^9, 
   3.800201956891199*^9, 3.8285430364567347`*^9, 3.8411388328292437`*^9, 
   3.8414158014871798`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"361077b8-46fb-4b6f-b049-63952ff26f79"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,184,3,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802936965025*^9, {3.785803130628303*^9, 3.785803140033884*^9}, {
   3.785803177610035*^9, 3.785803219951314*^9}, 3.787413139026063*^9, 
   3.800201956891199*^9, 3.8285430364567347`*^9, 3.8411388328292437`*^9, 
   3.8414158014956427`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"b43c238e-3b97-4561-a77e-b17bb56f9255"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,184,4,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802936965025*^9, {3.785803130628303*^9, 3.785803140033884*^9}, {
   3.785803177610035*^9, 3.785803219951314*^9}, 3.787413139026063*^9, 
   3.800201956891199*^9, 3.8285430364567347`*^9, 3.8411388328292437`*^9, 
   3.841415801503158*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"7675c63e-a41a-402d-83e2-6aa9c6c3c411"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.6038166667599252`", "0.7095035231334018`", "0.818491711426756`"},
     {"0.608006342826116`", "0.7204631171515966`", "0.8422835415475745`"},
     {"0.6126378568931682`", "0.7333833042653711`", "0.8748982472994035`"},
     {"0.6177994983023364`", "0.748947626077787`", "0.9201089738744326`"},
     {"0.623596419697304`", "0.7678610794993804`", "0.9818667166993262`"},
     {"0.630132705532461`", "0.7907507768743579`", "0"},
     {"0.637492048588437`", "0.8182065109097476`", "0"},
     {"0.6457315419287722`", "0.8508627057018706`", "0"},
     {"0.6548864265698549`", "0.8894774186618745`", "0"},
     {"0.6649784784177095`", "0.9350103442969134`", "0"},
     {"0.6760236778767457`", "0.9887134213219507`", "0"},
     {"0.688037867738938`", "0", "0"},
     {"0.7010405315597974`", "0", "0"},
     {"0.7150572160177519`", "0", "0"},
     {"0.7301211013504847`", "0", "0"},
     {"0.746274099967637`", "0", "0"},
     {"0.7635677445596242`", "0", "0"},
     {"0.7820640402456787`", "0", "0"},
     {"0.8018363995379791`", "0", "0"},
     {"0.8229707467539112`", "0", "0"},
     {"0.8455668630666543`", "0", "0"},
     {"0.8697400397637823`", "0", "0"},
     {"0.8956231125777828`", "0", "0"},
     {"0.9233689628361972`", "0", "0"},
     {"0.9531535915839864`", "0", "0"},
     {"0.9851799017875768`", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.784573670341905*^9, 3.784573721504314*^9}, 
   3.784573766608917*^9, 3.78463915685984*^9, 3.784639253626656*^9, 
   3.78463936062605*^9, 3.7846399714431257`*^9, 3.7846400361779203`*^9, 
   3.7846402722310534`*^9, 3.784640313640901*^9, 3.784640363427992*^9, {
   3.7846404348980513`*^9, 3.784640460977737*^9}, {3.7846406140655527`*^9, 
   3.7846406360226383`*^9}, 3.784640703537862*^9, 3.7846407801480703`*^9, 
   3.784640826236951*^9, 3.7846409019775133`*^9, 3.784653565344873*^9, 
   3.784653628726845*^9, 3.784653696333933*^9, 3.784653801703081*^9, {
   3.78465384771841*^9, 3.7846538714901543`*^9}, 3.784653933800973*^9, 
   3.7846539780830793`*^9, 3.784654033187323*^9, 3.784654073953925*^9, {
   3.784654131003586*^9, 3.7846541389132557`*^9}, 3.7846542115225573`*^9, 
   3.784654779902265*^9, {3.78465749820002*^9, 3.784657515746249*^9}, 
   3.78465763795831*^9, 3.78465782327899*^9, 3.784657966760631*^9, 
   3.7846580155407133`*^9, 3.784658045619788*^9, 3.784658163215584*^9, 
   3.784910695798328*^9, 3.784911548177648*^9, {3.784912443630754*^9, 
   3.7849125028911657`*^9}, 3.7849125380430727`*^9, 3.784912570090184*^9, 
   3.784912605149642*^9, 3.784912650891309*^9, {3.784912813626845*^9, 
   3.784912859638381*^9}, 3.7849128924749403`*^9, 3.784912943764173*^9, 
   3.784913207693524*^9, 3.784913456050007*^9, 3.784917122807849*^9, {
   3.784917207865292*^9, 3.784917244236408*^9}, 3.7849173780877733`*^9, 
   3.784917414296481*^9, 3.784917671261037*^9, 3.784917770040258*^9, 
   3.78491830290511*^9, 3.784918630088192*^9, 3.784918784424017*^9, {
   3.7849188713214693`*^9, 3.7849188814878187`*^9}, 3.7849190052515163`*^9, 
   3.784919049056611*^9, 3.7849191549638567`*^9, 3.784919758547316*^9, {
   3.784919933804701*^9, 3.7849199535718*^9}, 3.784920312972597*^9, 
   3.784921998520266*^9, 3.785512936232276*^9, 3.785513044319797*^9, {
   3.785513675435287*^9, 3.7855137244875107`*^9}, 3.7855142523421593`*^9, 
   3.785514282680943*^9, 3.785514319665872*^9, 3.785516170019349*^9, 
   3.785766782710166*^9, 3.785767074395398*^9, 3.78576731343598*^9, 
   3.78578215025528*^9, 3.785783671214127*^9, {3.785783715906062*^9, 
   3.785783767001759*^9}, 3.785783803873996*^9, 3.7857838746659193`*^9, {
   3.7857840718529263`*^9, 3.7857840932376747`*^9}, 3.785784126387422*^9, 
   3.785784169591901*^9, {3.785784221652544*^9, 3.785784258834901*^9}, 
   3.7857842928258333`*^9, {3.7857844937686443`*^9, 3.785784564958417*^9}, 
   3.78578470547442*^9, 3.785784755771029*^9, 3.785802937189233*^9, {
   3.785803130685772*^9, 3.785803140156752*^9}, {3.785803177673853*^9, 
   3.785803220204688*^9}, 3.787413139173026*^9, 3.800201957095606*^9, 
   3.8285430366276903`*^9, 3.841138833046957*^9, 3.841415801678953*^9},
 CellLabel->
  "Out[185]//MatrixForm=",ExpressionUUID->"6035e729-f461-4b9c-be4d-\
3372434a1e7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SimulatedEffDA", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"v2", "[", "j", "]"}], " ", "\[LessEqual]", " ", 
        RowBox[{"overv2", "[", 
         RowBox[{"mu2", "[", "i", "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"AveEffDA", "[", 
         RowBox[{
          RowBox[{"mu2", "[", "i", "]"}], ",", 
          RowBox[{"v2", "[", "j", "]"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "gridMu"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "gridV"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.785783451774591*^9, 3.78578345533333*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"390c7fa1-c41f-4aff-a208-39e6bcfd6e9d"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,186,5,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.828543037364807*^9, 3.841138834450921*^9, 
  3.841415803030685*^9},
 CellLabel->
  "During evaluation of \
In[186]:=",ExpressionUUID->"dfccb9d2-36ad-4b6f-8603-2b297e75c37b"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,186,6,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.828543037364807*^9, 3.841138834450921*^9, 
  3.841415803039008*^9},
 CellLabel->
  "During evaluation of \
In[186]:=",ExpressionUUID->"19e015a8-f032-4ff7-9763-0490456a5121"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,186,7,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.828543037364807*^9, 3.841138834450921*^9, 
  3.841415803047287*^9},
 CellLabel->
  "During evaluation of \
In[186]:=",ExpressionUUID->"26b41d9e-7751-4a76-a5cc-c3789f3006cb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,186,8,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.828543037364807*^9, 3.841138834450921*^9, 
  3.8414158030586157`*^9},
 CellLabel->
  "During evaluation of \
In[186]:=",ExpressionUUID->"823eeac3-a403-4382-a63d-c93aa43712ef"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.6978681878735543`", "0.6449856439665326`", "0.5904512132922665`"},
     {"0.6950967112815387`", "0.6387018603625078`", "0.5776219746042833`"},
     {"0.6916403948307845`", "0.6308696354789949`", "0.5599509526749503`"},
     {"0.687442628129509`", "0.6211577606870401`", "0.5366130396608111`"},
     {"0.6824420364899694`", "0.6093537248625137`", "0.5077881045419208`"},
     {"0.6765952133369352`", "0.5954554979057407`", "0"},
     {"0.6698990763159336`", "0.5796369833335543`", "0"},
     {"0.6623974531048231`", "0.5621886254466113`", "0"},
     {"0.6541743762877767`", "0.5434719898195428`", "0"},
     {"0.6453418811399341`", "0.5238860528110709`", "0"},
     {"0.6360274009512334`", "0.5038386091013569`", "0"},
     {"0.6263629666208742`", "0", "0"},
     {"0.6164768807944923`", "0", "0"},
     {"0.6064878642060447`", "0", "0"},
     {"0.596501392516054`", "0", "0"},
     {"0.5866078335912891`", "0", "0"},
     {"0.5768819705538161`", "0", "0"},
     {"0.5673835180460369`", "0", "0"},
     {"0.5581582912985847`", "0", "0"},
     {"0.5492397468020902`", "0", "0"},
     {"0.5406506842471487`", "0", "0"},
     {"0.5324049562027803`", "0", "0"},
     {"0.5245090858326659`", "0", "0"},
     {"0.5169637334917535`", "0", "0"},
     {"0.5097649836951462`", "0", "0"},
     {"0.502905445344081`", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.800201963007373*^9, 3.828543037563198*^9, 
  3.841138834629879*^9, 3.841415803269175*^9},
 CellLabel->
  "Out[187]//MatrixForm=",ExpressionUUID->"c0837a7f-d45f-44c9-b911-\
ecb5fbd0fe1a"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,183,17,16925959108062187822,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.78741313957006*^9, {3.800201961096525*^9, 
   3.8002019629296207`*^9}, 
   3.82854303817136*^9},ExpressionUUID->"cf11d3c2-fd32-491c-b308-\
d7dffad9f9b2"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,183,16,16925959108062187822,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.78741313957006*^9, {3.800201961096525*^9, 
   3.8002019629014*^9}, 
   3.828543039886958*^9},ExpressionUUID->"806bf780-2023-47c3-bf5b-\
f55620252536"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,183,15,16925959108062187822,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.78741313957006*^9, {3.800201961096525*^9, 
   3.800201962873232*^9}},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"33c6b812-9d8c-4903-975b-07e525319f8e"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,183,14,16925959108062187822,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.78741313957006*^9, {3.800201961096525*^9, 
   3.8002019628440857`*^9}},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"f713cb8f-a7c6-4467-b847-ebaa172be5ef"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\:f3b5The line search decreased the step size to within tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the merit function. You may need more than \
MachinePrecision digits of working precision to meet these tolerances.\:f3b5",
   2,37,5,29916943957582912680,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.78741313957006*^9, 
   3.800201961096525*^9},ExpressionUUID->"93ddd3bf-7712-47cb-acee-\
90dae1482764"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,37,6,29916943957582912680,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.787413139592161*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"dd3bfc80-aedb-4ead-887c-9352ded60542"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,37,7,29916943957582912680,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.787413139610759*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a0b305f7-2f80-4063-9ad2-bd2077d5cf60"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,37,8,29916943957582912680,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.785802942865057*^9, {3.785803149227957*^9, 3.7858031556525917`*^9}, 
   3.7858032243014708`*^9, 3.787413139629446*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"97b29b45-e777-4ceb-89ef-b401f914f411"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.6978681878735543`", "0.6449856439665326`", "0.5904512132922665`"},
     {"0.6950967112815387`", "0.6387018603625078`", "0.5776219746042833`"},
     {"0.6916403948307845`", "0.6308696354789949`", "0.5599509526749503`"},
     {"0.687442628129509`", "0.6211577606870401`", "0.5366130396608111`"},
     {"0.6824420364899694`", "0.6093537248625137`", "0.5077881045419208`"},
     {"0.6765952133369352`", "0.5954554979057407`", "0"},
     {"0.6698990763159336`", "0.5796369833335543`", "0"},
     {"0.6623974531048231`", "0.5621886254466113`", "0"},
     {"0.6541743762877767`", "0.5434719898195428`", "0"},
     {"0.6453418811399341`", "0.5238860528110709`", "0"},
     {"0.6360274009512334`", "0.5038386091013569`", "0"},
     {"0.6263629666208742`", "0", "0"},
     {"0.6164768807944923`", "0", "0"},
     {"0.6064878642060447`", "0", "0"},
     {"0.596501392516054`", "0", "0"},
     {"0.5866078335912891`", "0", "0"},
     {"0.5768819705538161`", "0", "0"},
     {"0.5673835180460369`", "0", "0"},
     {"0.5581582912985847`", "0", "0"},
     {"0.5492397468020902`", "0", "0"},
     {"0.5406506842471487`", "0", "0"},
     {"0.5324049562027803`", "0", "0"},
     {"0.5245090858326659`", "0", "0"},
     {"0.5169637334917535`", "0", "0"},
     {"0.5097649836951462`", "0", "0"},
     {"0.502905445344081`", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{3.800201966415313*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"2da8f14f-b3d2-49a8-85d1-e0d50f7ad628"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.6978681878735543`", ",", "0.6449856439665326`", ",", 
     "0.5904512132922665`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6950967112815387`", ",", "0.6387018603625078`", ",", 
     "0.5776219746042833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6916403948307845`", ",", "0.6308696354789949`", ",", 
     "0.5599509526749503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.687442628129509`", ",", "0.6211577606870401`", ",", 
     "0.5366130396608111`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6824420364899694`", ",", "0.6093537248625137`", ",", 
     "0.5077881045419208`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6765952133369352`", ",", "0.5954554979057407`", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6698990763159336`", ",", "0.5796369833335543`", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6623974531048231`", ",", "0.5621886254466113`", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6541743762877767`", ",", "0.5434719898195428`", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6453418811399341`", ",", "0.5238860528110709`", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6360274009512334`", ",", "0.5038386091013569`", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6263629666208742`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6164768807944923`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6064878642060447`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.596501392516054`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5866078335912891`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5768819705538161`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5673835180460369`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5581582912985847`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5492397468020902`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5406506842471487`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5324049562027803`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5245090858326659`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5169637334917535`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5097649836951462`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.502905445344081`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8002019666138697`*^9, 3.828543042924749*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e3ac08e4-6851-4792-8073-d66984b40a9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SimulatedRBoston", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"v2", "[", "j", "]"}], " ", "\[LessEqual]", " ", 
        RowBox[{"overv2", "[", 
         RowBox[{"mu2", "[", "i", "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"AveEffBoston", "[", 
         RowBox[{
          RowBox[{"mu2", "[", "i", "]"}], ",", 
          RowBox[{"v2", "[", "j", "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "gridMu"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "gridV"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.7849125641613493`*^9, 3.7849125661532516`*^9}, {
   3.784912646606258*^9, 3.784912650789448*^9}, {3.7855130145563793`*^9, 
   3.7855130208511467`*^9}, 3.785513090836137*^9, {3.7855137063564177`*^9, 
   3.785513752927034*^9}, {3.7857834593530283`*^9, 3.785783461966353*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"6b1de56e-9ae3-4964-9f31-83b704f87100"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,188,9,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.785784499263237*^9, 3.785784566588203*^9}, 
   3.785784761533465*^9, 3.785802954541895*^9, 3.785803158471258*^9, 
   3.785803231475521*^9, 3.7874131401559353`*^9, 3.8002019707149677`*^9, 
   3.828543045702025*^9, 3.8414158100947638`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"72b046ff-840b-4397-a6ef-9623b9c4ead4"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,188,10,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.785784499263237*^9, 3.785784566588203*^9}, 
   3.785784761533465*^9, 3.785802954541895*^9, 3.785803158471258*^9, 
   3.785803231475521*^9, 3.7874131401559353`*^9, 3.8002019707149677`*^9, 
   3.828543045702025*^9, 3.8414158101037283`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"4891e11b-8da7-432c-aab0-d11c774d4536"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,188,11,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.785784499263237*^9, 3.785784566588203*^9}, 
   3.785784761533465*^9, 3.785802954541895*^9, 3.785803158471258*^9, 
   3.785803231475521*^9, 3.7874131401559353`*^9, 3.8002019707149677`*^9, 
   3.828543045702025*^9, 3.8414158101112423`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"2be05cb1-c9ca-4d1c-b759-8fcf46004f6d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,188,12,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.785784499263237*^9, 3.785784566588203*^9}, 
   3.785784761533465*^9, 3.785802954541895*^9, 3.785803158471258*^9, 
   3.785803231475521*^9, 3.7874131401559353`*^9, 3.8002019707149677`*^9, 
   3.828543045702025*^9, 3.841415810121229*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"b19ff1f4-9f3e-42ae-b74f-41adf37f7f94"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.5194891806462839`", "0.53777458501086`", "0.5549414405834194`"},
     {"0.5196045665605281`", "0.5379921387614652`", "0.5552486982554826`"},
     {"0.5197213347626147`", "0.5382122301517879`", "0.5555594257929278`"},
     {"0.5198395094834135`", "0.538434900745739`", "0.5558736733252775`"},
     {"0.5199590973422422`", "0.53866013775358`", "0.5561913694747775`"},
     {"0.520080002660995`", "0.5388876596788333`", "0"},
     {"0.5202018872310268`", "0.5391166249403813`", "0"},
     {"0.5203241025884399`", "0.5393455588406735`", "0"},
     {"0.5204457586585075`", "0.5395725682466885`", "0"},
     {"0.5205658696151755`", "0.5397956704808107`", "0"},
     {"0.5206834949806458`", "0.540013068882579`", "0"},
     {"0.5207978338012257`", "0", "0"},
     {"0.5209082675224751`", "0", "0"},
     {"0.521014364571309`", "0", "0"},
     {"0.5211158624353516`", "0", "0"},
     {"0.5212126396801187`", "0", "0"},
     {"0.5213046858647061`", "0", "0"},
     {"0.5213920736663619`", "0", "0"},
     {"0.5214749350884876`", "0", "0"},
     {"0.5215534422032057`", "0", "0"},
     {"0.5216277921487544`", "0", "0"},
     {"0.5216981957920832`", "0", "0"},
     {"0.5217648693895821`", "0", "0"},
     {"0.5218280286165691`", "0", "0"},
     {"0.521887884421546`", "0", "0"},
     {"0.5219446402584766`", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.785513735290441*^9, 3.785513754868216*^9}, 
   3.785514253136487*^9, 3.7855142835575438`*^9, 3.785514320405457*^9, 
   3.785516248318296*^9, 3.785766819617589*^9, 3.78576712745929*^9, 
   3.7857673658810987`*^9, 3.785782889102291*^9, 3.785783675454143*^9, 
   3.785783719257547*^9, {3.785783852858018*^9, 3.785783881818512*^9}, 
   3.785784210006276*^9, {3.78578424947674*^9, 3.785784261308888*^9}, 
   3.7857842973621817`*^9, {3.785784499902014*^9, 3.785784568098878*^9}, 
   3.785784763028667*^9, 3.785802954679799*^9, 3.785803158592012*^9, 
   3.78580323168386*^9, 3.7874131403010263`*^9, 3.800201970920313*^9, 
   3.8285430458722878`*^9, 3.841415810335545*^9},
 CellLabel->
  "Out[189]//MatrixForm=",ExpressionUUID->"f80d8e4e-1ac6-4ee1-9673-\
47a0c4ad3184"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SimulatedEffBoston", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"v2", "[", "j", "]"}], " ", "\[LessEqual]", " ", 
        RowBox[{"overv2", "[", 
         RowBox[{"mu2", "[", "i", "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"AveEffBoston", "[", 
         RowBox[{
          RowBox[{"mu2", "[", "i", "]"}], ",", 
          RowBox[{"v2", "[", "j", "]"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "gridMu"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "gridV"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.785513709491795*^9, 3.7855137172383413`*^9}, {
  3.785513764977167*^9, 3.78551376601505*^9}, {3.785783465702612*^9, 
  3.785783468657694*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"9752356c-e181-4478-9a6b-f9af3b182f3d"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,190,13,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.785802966418241*^9, 3.785803162778946*^9, 
  3.785803243535507*^9, 3.787413140761146*^9, 3.80020197447998*^9, 
  3.8285430481339808`*^9, 3.841415813758923*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"5b080488-7e15-4255-9981-59ecbce681e1"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,190,14,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.785802966418241*^9, 3.785803162778946*^9, 
  3.785803243535507*^9, 3.787413140761146*^9, 3.80020197447998*^9, 
  3.8285430481339808`*^9, 3.841415813767767*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"d5e49b0e-fbcb-4cb5-ba23-05a437434bc4"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,190,15,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.785802966418241*^9, 3.785803162778946*^9, 
  3.785803243535507*^9, 3.787413140761146*^9, 3.80020197447998*^9, 
  3.8285430481339808`*^9, 3.841415813774804*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"78129d71-dd5e-47ea-818b-c06f1854948a"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,190,16,17196067481525125100,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.785802966418241*^9, 3.785803162778946*^9, 
  3.785803243535507*^9, 3.787413140761146*^9, 3.80020197447998*^9, 
  3.8285430481339808`*^9, 3.841415813788393*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"b292f215-8e46-4d0a-ac26-2749a8fe34e5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.7400631414499121`", "0.7309136716607141`", "0.722323890387736`"},
     {"0.7394284729920891`", "0.7302074651816101`", "0.7215536381227905`"},
     {"0.7384081453097543`", "0.7291011046757925`", "0.720369723794355`"},
     {"0.7370018873081137`", "0.7275940864139692`", "0.7187714606315355`"},
     {"0.7352096410191766`", "0.7256863248246652`", "0.7167589583006974`"},
     {"0.7330329038304335`", "0.723380246900786`", "0"},
     {"0.7304779928997975`", "0.7206849832624916`", "0"},
     {"0.7275597924955874`", "0.7176202524019255`", "0"},
     {"0.7243036576045223`", "0.7142175055253879`", "0"},
     {"0.7207447059133756`", "0.7105181631363815`", "0"},
     {"0.7169252622668026`", "0.7065702022599148`", "0"},
     {"0.7128916156693096`", "0", "0"},
     {"0.7086909539691979`", "0", "0"},
     {"0.7043689142538178`", "0", "0"},
     {"0.6999678684076394`", "0", "0"},
     {"0.6955258863253744`", "0", "0"},
     {"0.6910762453445704`", "0", "0"},
     {"0.6866473410077814`", "0", "0"},
     {"0.6822628692652534`", "0", "0"},
     {"0.6779421757678591`", "0", "0"},
     {"0.6737006942355718`", "0", "0"},
     {"0.6695504189310207`", "0", "0"},
     {"0.665500374680506`", "0", "0"},
     {"0.6615570617515876`", "0", "0"},
     {"0.6577248628635681`", "0", "0"},
     {"0.6540064064752216`", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.784912566903473*^9, 3.784912606202283*^9, {3.784912657328079*^9, 
   3.784912663570483*^9}, {3.7849128178256598`*^9, 3.7849128654738092`*^9}, 
   3.7849128990148497`*^9, 3.7849129501933613`*^9, 3.784913215318405*^9, 
   3.784913462473716*^9, 3.784917378954157*^9, 3.784917416560075*^9, 
   3.784917673173678*^9, 3.7849177706279583`*^9, 3.784918304433793*^9, 
   3.7849186307447357`*^9, 3.784918786738559*^9, {3.784918872975737*^9, 
   3.7849188851767273`*^9}, 3.784919157383437*^9, 3.7849197601578093`*^9, 
   3.78491996231363*^9, 3.78492033205873*^9, 3.784922039864472*^9, 
   3.785512983720551*^9, 3.785513083915292*^9, 3.785513132328162*^9, 
   3.785513767139485*^9, 3.7855142538183393`*^9, 3.785514284442278*^9, 
   3.7855143210025587`*^9, 3.7855162885965757`*^9, 3.785766838499537*^9, 
   3.785767155919467*^9, 3.7857673928116703`*^9, 3.785783255857093*^9, 
   3.785783677677297*^9, 3.785783720788576*^9, 3.78578388514793*^9, {
   3.7857842339606028`*^9, 3.785784262197364*^9}, 3.785784299401308*^9, 
   3.785802966461348*^9, 3.785803162898081*^9, 3.785803243727707*^9, 
   3.787413140904203*^9, 3.800201974692581*^9, 3.828543048295814*^9, 
   3.841415813986088*^9},
 CellLabel->
  "Out[191]//MatrixForm=",ExpressionUUID->"627a2bb5-3e55-456e-b5c6-\
3cfe0792ea2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"SimulatedEffBoston", "-", "SimulatedEffDA"}], "]"}]], "Input",
 CellChangeTimes->{{3.785513098553507*^9, 3.785513140557077*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"eddded78-c7b5-4315-ab82-06c08cd929a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.04219495357635783`", "0.08592802769418151`", 
      "0.13187267709546957`"},
     {"0.04433176171055042`", "0.0915056048191023`", "0.14393166351850717`"},
     {"0.04676775047896975`", "0.0982314691967976`", "0.16041877111940472`"},
     {"0.04955925917860471`", "0.10643632572692907`", 
      "0.18215842097072443`"},
     {"0.05276760452920726`", "0.1163325999621515`", "0.20897085375877655`"},
     {"0.05643769049349834`", "0.12792474899504525`", "0"},
     {"0.06057891658386394`", "0.14104799992893735`", "0"},
     {"0.06516233939076432`", "0.1554316269553142`", "0"},
     {"0.07012928131674556`", "0.17074551570584506`", "0"},
     {"0.07540282477344151`", "0.18663211032531057`", "0"},
     {"0.0808978613155692`", "0.20273159315855793`", "0"},
     {"0.08652864904843538`", "0", "0"},
     {"0.09221407317470565`", "0", "0"},
     {"0.09788105004777303`", "0", "0"},
     {"0.10346647589158531`", "0", "0"},
     {"0.10891805273408528`", "0", "0"},
     {"0.11419427479075428`", "0", "0"},
     {"0.11926382296174443`", "0", "0"},
     {"0.12410457796666863`", "0", "0"},
     {"0.1287024289657689`", "0", "0"},
     {"0.1330500099884231`", "0", "0"},
     {"0.13714546272824046`", "0", "0"},
     {"0.14099128884784018`", "0", "0"},
     {"0.14459332825983406`", "0", "0"},
     {"0.1479598791684219`", "0", "0"},
     {"0.15110096113114058`", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.785513132567526*^9, 3.78551314103871*^9}, 
   3.785514254919052*^9, 3.785514285194747*^9, 3.78551432155116*^9, 
   3.785516288742776*^9, 3.7857668386228647`*^9, 3.785767156050632*^9, 
   3.7857673929597197`*^9, 3.785783256002077*^9, 3.785783678825178*^9, 
   3.7857837219258537`*^9, 3.7857838863099203`*^9, {3.785784250634028*^9, 
   3.785784262307025*^9}, 3.785784299491724*^9, 3.785803167271221*^9, 
   3.785803256533553*^9, 3.787413141737287*^9, 3.800201980233736*^9, 
   3.8285430509047413`*^9, 3.841415818677706*^9},
 CellLabel->
  "Out[192]//MatrixForm=",ExpressionUUID->"c31c7ac7-b3a7-4cf5-a79b-\
aea431f026cd"]
}, Open  ]]
},
WindowSize->{1077, 847},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1958, 41, 136, "Input",ExpressionUUID->"e0492662-4a87-4b9d-b356-ecdeff8cb17f"],
Cell[CellGroupData[{
Cell[2541, 65, 2582, 74, 202, "Input",ExpressionUUID->"b6803f4b-f424-4521-a2dc-0b08aca1fda8"],
Cell[5126, 141, 4495, 94, 239, "Output",ExpressionUUID->"b62e4141-ed49-42c1-9716-948827ee49fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9658, 240, 7189, 207, 489, "Input",ExpressionUUID->"b1e2c12f-f98e-4e77-887c-387468e32904"],
Cell[16850, 449, 1356, 19, 34, "Output",ExpressionUUID->"87dddaaa-4cea-4a6e-88b9-9b5ec6c7c568"],
Cell[18209, 470, 9511, 177, 249, "Output",ExpressionUUID->"ee7ce188-6a78-4945-9328-d9158fd3bab0"],
Cell[27723, 649, 17710, 314, 249, "Output",ExpressionUUID->"9050caf7-504e-49fe-8946-d22077d43699"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45470, 968, 3245, 90, 161, "Input",ExpressionUUID->"b618d1bd-0a92-4910-8417-641af3f460f3"],
Cell[48718, 1060, 1439, 22, 34, "Output",ExpressionUUID->"7e11425b-ff90-4bc3-8b21-0891f8107788"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50194, 1087, 3747, 95, 260, "Input",ExpressionUUID->"3d86acf8-df33-44c7-a908-129e9d75f1fa"],
Cell[53944, 1184, 6610, 131, 239, "Output",ExpressionUUID->"8903226e-896a-484e-9355-82239691c1b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60591, 1320, 710, 19, 52, "Input",ExpressionUUID->"dfdc1d64-153b-4955-b6ee-159bb069c0db"],
Cell[61304, 1341, 11485, 212, 239, "Output",ExpressionUUID->"c0011441-af2d-40fa-8be5-e82db66c6cb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72826, 1558, 2500, 72, 180, "Input",ExpressionUUID->"0dd774b0-a8ec-4076-95b1-f63027949a07"],
Cell[75329, 1632, 1242, 20, 34, "Output",ExpressionUUID->"b32341a0-de29-42cb-8f9f-3cee38318dec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76608, 1657, 3583, 84, 177, "Input",ExpressionUUID->"1640af99-cb53-4dc6-bab8-4ccd76bb2a89"],
Cell[80194, 1743, 6443, 134, 274, "Output",ExpressionUUID->"3332fd17-de87-4835-9c8f-aee6f7991f99"]
}, Open  ]],
Cell[86652, 1880, 5622, 154, 389, "Input",ExpressionUUID->"401e6ea4-516c-4a69-a543-86f655eaaa41"],
Cell[92277, 2036, 10738, 206, 235, "Input",ExpressionUUID->"7ecaaaa3-9326-4a8c-a46f-81793d28d043"],
Cell[103018, 2244, 7436, 188, 485, "Input",ExpressionUUID->"4d0c632f-8dc7-4fc6-9cdb-2ffa4179e51c"],
Cell[CellGroupData[{
Cell[110479, 2436, 662, 16, 52, "Input",ExpressionUUID->"dc0c56dd-2c99-451a-a08f-1c154d808b00"],
Cell[111144, 2454, 1461, 25, 34, "Output",ExpressionUUID->"cdf14408-0a1f-467f-a3b1-14a9e443c138"]
}, Open  ]],
Cell[112620, 2482, 5904, 115, 157, "Input",ExpressionUUID->"efd85598-de21-49e7-8741-b73419cb8a35"],
Cell[CellGroupData[{
Cell[118549, 2601, 2193, 51, 115, "Input",ExpressionUUID->"41d09e28-109b-4403-9e07-16972fe6ae2e"],
Cell[120745, 2654, 812, 16, 42, "Message",ExpressionUUID->"43064f12-7fb7-4803-ab78-b4f17ca4e1e3"],
Cell[121560, 2672, 814, 16, 42, "Message",ExpressionUUID->"361077b8-46fb-4b6f-b049-63952ff26f79"],
Cell[122377, 2690, 814, 16, 42, "Message",ExpressionUUID->"b43c238e-3b97-4561-a77e-b17bb56f9255"],
Cell[123194, 2708, 669, 14, 24, "Message",ExpressionUUID->"7675c63e-a41a-402d-83e2-6aa9c6c3c411"],
Cell[123866, 2724, 4689, 84, 536, "Output",ExpressionUUID->"6035e729-f461-4b9c-be4d-3372434a1e7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128592, 2813, 965, 25, 73, "Input",ExpressionUUID->"390c7fa1-c41f-4aff-a208-39e6bcfd6e9d"],
Cell[129560, 2840, 638, 13, 42, "Message",ExpressionUUID->"dfccb9d2-36ad-4b6f-8603-2b297e75c37b"],
Cell[130201, 2855, 638, 13, 42, "Message",ExpressionUUID->"19e015a8-f032-4ff7-9763-0490456a5121"],
Cell[130842, 2870, 638, 13, 42, "Message",ExpressionUUID->"26b41d9e-7751-4a76-a5cc-c3789f3006cb"],
Cell[131483, 2885, 497, 11, 24, "Message",ExpressionUUID->"823eeac3-a403-4382-a63d-c93aa43712ef"],
Cell[131983, 2898, 2069, 48, 536, "Output",ExpressionUUID->"c0837a7f-d45f-44c9-b911-ecb5fbd0fe1a"],
Cell[134055, 2948, 627, 14, 24, "Message",ExpressionUUID->"cf11d3c2-fd32-491c-b308-d7dffad9f9b2"],
Cell[134685, 2964, 767, 16, 42, "Message",ExpressionUUID->"806bf780-2023-47c3-bf5b-f55620252536"],
Cell[135455, 2982, 792, 17, 42, "Message",ExpressionUUID->"33c6b812-9d8c-4903-975b-07e525319f8e"],
Cell[136250, 3001, 794, 17, 42, "Message",ExpressionUUID->"f713cb8f-a7c6-4467-b847-ebaa172be5ef"],
Cell[137047, 3020, 697, 15, 42, "Message",ExpressionUUID->"93ddd3bf-7712-47cb-acee-90dae1482764"],
Cell[137747, 3037, 690, 14, 42, "Message",ExpressionUUID->"dd3bfc80-aedb-4ead-887c-9352ded60542"],
Cell[138440, 3053, 690, 14, 42, "Message",ExpressionUUID->"a0b305f7-2f80-4063-9ad2-bd2077d5cf60"],
Cell[139133, 3069, 547, 12, 24, "Message",ExpressionUUID->"97b29b45-e777-4ceb-89ef-b401f914f411"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139717, 3086, 2084, 47, 547, "Input",ExpressionUUID->"2da8f14f-b3d2-49a8-85d1-e0d50f7ad628"],
Cell[141804, 3135, 3106, 80, 140, "Output",ExpressionUUID->"e3ac08e4-6851-4792-8073-d66984b40a9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144947, 3220, 1179, 28, 52, "Input",ExpressionUUID->"6b1de56e-9ae3-4964-9f31-83b704f87100"],
Cell[146129, 3250, 809, 15, 42, "Message",ExpressionUUID->"72b046ff-840b-4397-a6ef-9623b9c4ead4"],
Cell[146941, 3267, 810, 15, 42, "Message",ExpressionUUID->"4891e11b-8da7-432c-aab0-d11c774d4536"],
Cell[147754, 3284, 810, 15, 42, "Message",ExpressionUUID->"2be05cb1-c9ca-4d1c-b759-8fcf46004f6d"],
Cell[148567, 3301, 665, 13, 24, "Message",ExpressionUUID->"b19ff1f4-9f3e-42ae-b74f-41adf37f7f94"],
Cell[149235, 3316, 2639, 56, 536, "Output",ExpressionUUID->"f80d8e4e-1ac6-4ee1-9673-47a0c4ad3184"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151911, 3377, 1073, 27, 73, "Input",ExpressionUUID->"9752356c-e181-4478-9a6b-f9af3b182f3d"],
Cell[152987, 3406, 731, 14, 42, "Message",ExpressionUUID->"5b080488-7e15-4255-9981-59ecbce681e1"],
Cell[153721, 3422, 731, 14, 42, "Message",ExpressionUUID->"d5e49b0e-fbcb-4cb5-ba23-05a437434bc4"],
Cell[154455, 3438, 731, 14, 42, "Message",ExpressionUUID->"78129d71-dd5e-47ea-818b-c06f1854948a"],
Cell[155189, 3454, 588, 12, 24, "Message",ExpressionUUID->"b292f215-8e46-4d0a-ac26-2749a8fe34e5"],
Cell[155780, 3468, 3153, 64, 536, "Output",ExpressionUUID->"627a2bb5-3e55-456e-b5c6-3cfe0792ea2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158970, 3537, 265, 5, 30, "Input",ExpressionUUID->"eddded78-c7b5-4315-ab82-06c08cd929a8"],
Cell[159238, 3544, 2553, 56, 536, "Output",ExpressionUUID->"c31c7ac7-b3a7-4cf5-a79b-aea431f026cd"]
}, Open  ]]
}
]
*)


